Recursion in multiplet bases for tree-level MHV gluon amplitudes

We investigate the construction of tree-level MHV gluon amplitudes in multiplet bases using BCFW recursion. The multiplet basis decomposition can either be obtained by decomposing results derived in (for example) the DDM basis or by formulating the recursion directly in the multiplet basis. We focus on the latter approach and show how to efficiently deal with the color structure appearing in the recursion. For illustration, we also explicitly calculate the four-, five- and six-gluon amplitudes.

==> anc/4gAmp.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the kinematic factors for tree level four-gluon amplitudes*)


(* ::Subsection:: *)
(*The kinematic factors for four-gluon amplitudes in the multiplet basis  {Vector1, Vector8s, Vector8a, Vector27, Vector20, Vector0} are given by:*)


Multi4Pt[{G1_,G2_,G3_,G4_}] = {-2*Nc*A[{G1, G2, G3, G4}], 
     -(Nc*Sqrt[-1 + Nc^2]*A[{G1, G2, G3, G4}]), 
     -(Nc*Sqrt[-1 + Nc^2]*(A[{G1, G2, G3, G4}] + 2*A[{G1, G3, G2, G4}])), 
     Nc*Sqrt[-3 + 2*Nc + Nc^2]*A[{G1, G2, G3, G4}], 0, 
     -(Nc*Sqrt[-3 - 2*Nc + Nc^2]*A[{G1, G2, G3, G4}])};


(* ::Text:: *)
(*Here A[{G1,G2,G3,G4}] and A[{G1,G3,G2,G4}] are the two color-ordered amplitudes with permutations G1,G2,G3,G4 and G1,G3,G2,G4.*)


(* ::Subsection:: *)
(*The MHV amplitude with a and b as the two negative helicity legs are written as:*)


 MHV[{c__},{a_,b_}]:=I Spaa[a,b]^4/Times@@Spaa@@@Partition[{c,{c}[[1]]},2,1];


(* ::Subsection:: *)
(*The four-gluon kinematic factors with MHV configuration with i and j (i,j can only be arbitrary two of G1,G2,G3,G4) as negative helicity gluons are given by *)


Multi4PtMHV[{G1_,G2_,G3_,G4_},{i_,j_}]:=Multi4Pt[{G1,G2,G3,G4}]/.{A[{G1, G2, G3, G4}]->MHV[{G1, G2, G3, G4},{i,j}],A[{G1, G3, G2, G4}]->MHV[{G1, G3, G2, G4},{i,j}]};


(* ::Text:: *)
(*(Private note: Created 140910 by  using multiplet-4pt-C.nb and manually writing the last function. 190115 checked by JT, agrees with DDM basis and equations in the paper. 150220 by YD: A factor TR in Multi4Pt has been adjusted)*)


==> anc/4gCTo5gC.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains radiation matrices for 4g -> 5g*)


(* ::Text:: *)
(*The four gluon basis is the normalized charge conjugation invariant basis in CMCNMBq0g4.m and the five gluon basis is the normalized charge conjugation invariant basis in CMCNMBq0g5.m.*)


RadiationMatrices4gTo5g := {gluonAttachedToLeg1C, gluonAttachedToLeg2C, 
     gluonAttachedToLeg3C, gluonAttachedToLeg4C}
 
gluonAttachedToLeg1C = {{Sqrt[2]*Sqrt[Nc*TR], 0, 0, 0, 0, 0}, 
     {0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0}, 
     {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0}, {0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 
      0, 0}, {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0}, 
     {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0}, 
     {0, 0, -(((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0}, 
     {0, -Sqrt[Nc*TR], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0}, 
     {0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0}, {0, 0, 0, -Sqrt[(1 + Nc)*TR], 
      0, 0}, {0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0}, 
     {0, 0, 0, 0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-4 + Nc^2)*TR]), 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[Nc*(2 + Nc)*(3 + Nc)*TR]/
       (Sqrt[2]*(2 + Nc)), 0}, {0, 0, 0, 0, -Sqrt[Nc*TR], 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/
       Sqrt[2], 0}, {0, 0, 0, 0, 0, Sqrt[2]*Sqrt[TR/Nc]}, 
     {0, 0, 0, 0, 0, Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, 
     {0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR]}}
 
gluonAttachedToLeg2C = {{0, 0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 
      0, 0}, {-(Sqrt[2]*Sqrt[Nc*TR]), 0, 0, 0, 0, 0}, 
     {0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0}, {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 
      0, 0}, {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0}, 
     {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0}, {0, 0, 0, Sqrt[2]*Sqrt[TR/Nc], 0, 
      0}, {0, 0, 0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-4 + Nc^2)*TR], 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc])}, 
     {0, 0, ((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0}, 
     {0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 0}, {0, 0, 0, 0, 
      -(Sqrt[Nc*(2 + Nc)*(3 + Nc)*TR]/(Sqrt[2]*(2 + Nc))), 0}, 
     {0, Sqrt[Nc*TR], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0}, 
     {0, 0, 0, 0, Sqrt[Nc*TR], 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, 
     {0, 0, -(((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, -(Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2]), 0}, 
     {0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR]}}
 
gluonAttachedToLeg3C = {{-(Sqrt[2]*Sqrt[Nc*TR]), 0, 0, 0, 0, 0}, 
     {0, 0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0}, 
     {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0}, {0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 
      0, 0, 0}, {0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0}, 
     {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0}, 
     {0, 0, ((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0}, 
     {0, Sqrt[Nc*TR], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, -(((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, Sqrt[2]*Sqrt[TR/Nc], 0, 0}, {0, 0, 0, -Sqrt[(1 + Nc)*TR], 0, 
      0}, {0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0}, 
     {0, 0, 0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-4 + Nc^2)*TR], 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[Nc*(2 + Nc)*(3 + Nc)*TR]/
        (Sqrt[2]*(2 + Nc))), 0}, {0, 0, 0, 0, -Sqrt[Nc*TR], 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/
        Sqrt[2]), 0}, {0, 0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc])}, 
     {0, 0, 0, 0, 0, -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, 
     {0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR]}}
 
gluonAttachedToLeg4C = {{0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 
      0}, {Sqrt[2]*Sqrt[Nc*TR], 0, 0, 0, 0, 0}, {0, Sqrt[Nc*TR]/Sqrt[2], 0, 
      0, 0, 0}, {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0}, 
     {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0}, {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 
      0}, {0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0}, 
     {0, 0, 0, 0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-4 + Nc^2)*TR]), 0}, 
     {0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Sqrt[2]*Sqrt[TR/Nc]}, 
     {0, 0, -(((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 0}, {0, 0, 0, 0, 
      Sqrt[Nc*(2 + Nc)*(3 + Nc)*TR]/(Sqrt[2]*(2 + Nc)), 0}, 
     {0, -Sqrt[Nc*TR], 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0}, 
     {0, 0, 0, 0, Sqrt[Nc*TR], 0}, {0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, 
     {0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0}, 
     {0, 0, 0, 0, Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2], 0}, 
     {0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR]}}


(* ::Text:: *)
(*(Private note: Created using WignerCoefficients_v3.nb 100215, the 5g basis with new signs were used in the creation of this file. Checked with invariance condition and with the old radiation matrices )*)


==> anc/5gAmp.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the kinematic factors for tree level five-gluon amplitudes*)


(* ::Subsection:: *)
(*The kinematic factors for five-gluon amplitudes in the multiplet basis are given by:*)


Multi5Pt[{G1_,G2_,G3_,G4_,G5_}]:= {Sqrt[2]*Nc^(3/2)*(A[{G1, G2, G3, G4, G5}] + 2*A[{G1, G2, G4, G3, G5}] + 
       2*A[{G1, G3, G2, G4, G5}] + 2*A[{G1, G3, G4, G2, G5}] + 
       2*A[{G1, G4, G2, G3, G5}] + A[{G1, G4, G3, G2, G5}]), 
     Sqrt[2]*Nc^(3/2)*(2*A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] - 
       A[{G1, G4, G2, G3, G5}] - 2*A[{G1, G4, G3, G2, G5}]), 
     (Nc^(3/2)*Sqrt[-1 + Nc^2]*(A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] - 
        A[{G1, G4, G2, G3, G5}] - A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     (Nc^(3/2)*Sqrt[-1 + Nc^2]*(A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] + 
        A[{G1, G4, G2, G3, G5}] + A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     (Nc^(3/2)*Sqrt[-1 + Nc^2]*(A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] + 
        2*A[{G1, G3, G2, G4, G5}] + 2*A[{G1, G3, G4, G2, G5}] + 
        A[{G1, G4, G2, G3, G5}] + A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     (Nc^(3/2)*Sqrt[-1 + Nc^2]*(A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] + 
        2*A[{G1, G3, G2, G4, G5}] - 2*A[{G1, G3, G4, G2, G5}] - 
        A[{G1, G4, G2, G3, G5}] - A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     (Sqrt[Nc*(-3 + 2*Nc + Nc^2)]*(2*A[{G1, G2, G3, G4, G5}] - 
        Nc*A[{G1, G2, G4, G3, G5}] + Nc*A[{G1, G4, G2, G3, G5}] - 
        2*A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     -(Nc^(3/2)*Sqrt[-1 + Nc^2]*(A[{G1, G2, G4, G3, G5}] + 
        A[{G1, G4, G2, G3, G5}])), 0, (Sqrt[Nc*(-3 - 2*Nc + Nc^2)]*
       (2*A[{G1, G2, G3, G4, G5}] + Nc*A[{G1, G2, G4, G3, G5}] - 
        Nc*A[{G1, G4, G2, G3, G5}] - 2*A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     -((Sqrt[Nc*(-3 + 2*Nc + Nc^2)]*(Nc*A[{G1, G2, G3, G4, G5}] - 
         2*A[{G1, G2, G4, G3, G5}] + 2*Nc*A[{G1, G3, G2, G4, G5}] + 
         2*Nc*A[{G1, G3, G4, G2, G5}] - 2*A[{G1, G4, G2, G3, G5}] + 
         Nc*A[{G1, G4, G3, G2, G5}]))/Sqrt[2]), 
     -(Nc*Sqrt[-3 - Nc + 3*Nc^2 + Nc^3]*(A[{G1, G2, G3, G4, G5}] + 
        A[{G1, G2, G4, G3, G5}] + A[{G1, G4, G2, G3, G5}] + A[{G1, G4, G3, G2, G5}])), 
     -(Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)]*(A[{G1, G2, G4, G3, G5}] + 
        A[{G1, G4, G2, G3, G5}])), Nc^(3/2)*Sqrt[-1 + Nc^2]*
      (-A[{G1, G2, G3, G4, G5}] + A[{G1, G4, G3, G2, G5}]), 0, 
     Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)]*(-A[{G1, G2, G3, G4, G5}] + 
       A[{G1, G4, G3, G2, G5}]), 0, 0, Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)]*
      (A[{G1, G2, G3, G4, G5}] - A[{G1, G4, G3, G2, G5}]), 
     (Sqrt[Nc*(-3 - 2*Nc + Nc^2)]*(Nc*A[{G1, G2, G3, G4, G5}] + 
        2*A[{G1, G2, G4, G3, G5}] + 2*Nc*A[{G1, G3, G2, G4, G5}] + 
        2*Nc*A[{G1, G3, G4, G2, G5}] + 2*A[{G1, G4, G2, G3, G5}] + 
        Nc*A[{G1, G4, G3, G2, G5}]))/Sqrt[2], 
     Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)]*(A[{G1, G2, G4, G3, G5}] + 
       A[{G1, G4, G2, G3, G5}]), Nc*Sqrt[3 - Nc - 3*Nc^2 + Nc^3]*
      (A[{G1, G2, G3, G4, G5}] + A[{G1, G2, G4, G3, G5}] + A[{G1, G4, G2, G3, G5}] + 
       A[{G1, G4, G3, G2, G5}])};


(* ::Text:: *)
(*Here A[{G1,G2,G3,G4,G5}] is the color-ordered amplitude with the permutation G1,G2,G3,G4,G5.  The result is expressed by six such color ordered amplitudes in the KK basis with G1 and G5 fixed as the first and the last elements.*)
(*(Private note: Created 150220 by  using the updated multiplet-5pt-C.nb,  manually writing the results in function form. Checked by YD. 150223 JT: checked)*)


==> anc/5gCTo6gC.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains radiation matrices for 5g -> 6g*)
(**)


(* ::Text:: *)
(*The five gluon basis is the normalized charge conjugation invariant basis in CMCNMBq0g5.m and the six gluon basis is the normalized charge conjugation invariant basis in CMCNMBq0g6.m (with new signs).*)


RadiationMatrices5gTo6g = {gluonAttachedToLeg1C, gluonAttachedToLeg2C, 
     gluonAttachedToLeg3C, gluonAttachedToLeg4C, gluonAttachedToLeg5C}
 
gluonAttachedToLeg1C = {{0, 0, 0, (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 
      Sqrt[(Nc*TR)/(-1 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (Sqrt[2]*Sqrt[Nc*TR])/(-1 + Nc^2), 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 
      Sqrt[Nc*(-3 + 2*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc^2)), 0, 0, 
      Sqrt[Nc*(-3 - 2*Nc + Nc^2)*TR]/(Sqrt[2]*(-1 + Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {(Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0}, 
     {Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      ((-12 + Nc^2)*Sqrt[Nc*TR])/(2*Sqrt[2]*(-4 + Nc^2)), 0, 0, 
      (-2*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/(4 - 5*Nc^2 + Nc^4)^(3/2), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 
      -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/(Sqrt[2]*(2 + Nc)), 0, 
      -(Sqrt[(-2 + Nc)*Nc*(1 + Nc)*TR]/(-4 + Nc^2)), 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/(Sqrt[2]*(2 - Nc)), Sqrt[Nc*(-2 + Nc + Nc^2)*TR]/
       (-4 + Nc^2), 0}, {0, 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 
      -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      0, 0, -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Sqrt[2]*Sqrt[(Nc*TR)/(-1 + Nc^2)], ((-12 + Nc^2)*Sqrt[Nc*TR])/
       (2*Sqrt[2]*(-4 + Nc^2)), 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      -(Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/(Sqrt[2]*(2 + Nc))), 0, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/(Sqrt[2]*(2 - Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, -(Sqrt[2]*Sqrt[(Nc*TR)/(-1 + Nc^2)]), 
      -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 
      -(Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/(Sqrt[2]*Nc)), 0, 0, 
      -(Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/(Sqrt[2]*Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[TR/Nc]/Sqrt[2]), 
      -(Sqrt[(1 + Nc)*TR]/Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[TR/Nc]/Sqrt[2], 0, Sqrt[(-1 + Nc)*TR]/Nc}, 
     {-(((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
        (Sqrt[2]*(2 + 3*Nc + Nc^2))), 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
       (4 + 2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(Nc + Nc^2))), 
      -(((1 + Nc)*TR)/(Sqrt[2]*Sqrt[Nc*TR])), 0, 
      -(Sqrt[Nc*(-12 - 16*Nc - Nc^2 + 4*Nc^3 + Nc^4)*TR]/(4*Nc + 2*Nc^2)), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((2 + Nc + Nc^2)*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/
        (Sqrt[2]*Nc^2*(3 + Nc)*(2 + 3*Nc + Nc^2))), 
      (1 + Nc)/Sqrt[(Nc^2*(3 + Nc))/TR], 
      ((1 + Nc)*Sqrt[Nc*(-6 + Nc + Nc^2)*TR])/(Nc^2*(2 + Nc)*(3 + Nc)), 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -(((3 + Nc)*TR)/(Sqrt[2]*Nc*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR])), 
      -(Sqrt[Nc*(1 + Nc)*(3 + Nc)*(-2 + Nc + Nc^2)*TR]/(Nc^2*(2 + Nc))), 0}, 
     {((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -(Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
        (Sqrt[2]*(2 - 3*Nc + Nc^2))), 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (4 - 2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(Nc - Nc^2)), 0, 
      0, Sqrt[Nc*(-12 + 16*Nc - Nc^2 - 4*Nc^3 + Nc^4)*TR]/(4*Nc - 2*Nc^2), 
      -(((-1 + Nc)*TR)/(Sqrt[2]*Sqrt[Nc*TR])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-3 + Nc)*TR)/
       (Sqrt[2]*Nc*Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR]), 0, 
      Sqrt[((-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4)*TR)/Nc^3]/(2 - Nc), 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ((2 - Nc + Nc^2)*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/
       (Sqrt[2]*(-3 + Nc)*Nc^2*(2 - 3*Nc + Nc^2)), 
      -(((-1 + Nc)*Sqrt[Nc*(-6 - Nc + Nc^2)*TR])/((-3 + Nc)*(-2 + Nc)*Nc^2)), 
      (-1 + Nc)/Sqrt[((-3 + Nc)*Nc^2)/TR]}, 
     {0, 0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + 2*Nc))), 
      (Nc*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/(Sqrt[2]*(4 + 6*Nc + 2*Nc^2)), 0, 0, 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4 + 6*Nc + 2*Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/(4 + 2*Nc), 0, 
      Sqrt[Nc*(-8 + 2*Nc + Nc^2)*TR]/(Sqrt[2]*(-4 + Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, (Nc*Sqrt[(Nc*(3 + Nc)*TR)/(-1 + Nc)])/(Sqrt[2]*(1 + Nc)), 
      (Nc*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/(Sqrt[2]*(4 + 6*Nc + 2*Nc^2)), 0, 0, 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + 2*Nc))), 
      -((2 + Nc + Nc^2)*TR)/(2*Sqrt[2]*(1 + Nc)*(2 + Nc)*Sqrt[Nc*TR]), 0, 0, 
      ((-9 + Nc^2)*TR)/(2*Sqrt[2]*Sqrt[Nc*(9 - 10*Nc^2 + Nc^4)*TR]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(1 + Nc)*TR]/2, Sqrt[TR/Nc]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, -Sqrt[Nc*(3 + Nc)*(4 + Nc)*TR]/(2*(2 + Nc)), 0, 0, 
      -(Sqrt[Nc*(12 + 7*Nc + Nc^2)*TR]/(Sqrt[2]*(4 + 2*Nc))), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*TR]/(Sqrt[2]*(2 + Nc))), (Nc*Sqrt[TR/(1 + Nc)])/4, 
      -((4 + 2*Nc + Nc^2)*Sqrt[Nc*(-2 - Nc + Nc^2)*TR])/
       (4*(-4 - 4*Nc + Nc^2 + Nc^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -Sqrt[(3 + Nc)*TR]/2, Sqrt[(1 + Nc)*TR]/2, 0, 
      -Sqrt[(3 + Nc)*(-4 + Nc^2)*TR]/(2*Sqrt[2]*(2 + Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      TR/(Sqrt[2]*Sqrt[Nc*TR]), -((4 + 3*Nc)*Sqrt[TR/(1 + Nc)])/4, 
      -((2 + Nc)*Sqrt[((-2 - Nc + Nc^2)*TR)/Nc])/(4*(1 + Nc)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (2*Sqrt[2]*(-1 + Nc)), -((Nc*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/
        (Sqrt[2]*(4 - 6*Nc + 2*Nc^2))), 0, 0, 
      -(Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(4 - 6*Nc + 2*Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(2*(-2 + Nc)), 
      Sqrt[((-4 + Nc)*Nc*TR)/(2 + Nc)]/(Sqrt[2]*(2 - Nc)), 0}, 
     {0, (Nc*Sqrt[((-3 + Nc)*Nc*TR)/(1 + Nc)])/(Sqrt[2]*(-1 + Nc)), 
      -((Nc*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/(Sqrt[2]*(4 - 6*Nc + 2*Nc^2))), 0, 
      0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(2*Sqrt[2]*(-1 + Nc)), 
      -((-9 + Nc^2)*TR)/(2*Sqrt[2]*Sqrt[Nc*(9 - 10*Nc^2 + Nc^4)*TR]), 0, 0, 
      ((2 - Nc + Nc^2)*TR)/(2*Sqrt[2]*(-2 + Nc)*(-1 + Nc)*Sqrt[Nc*TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR]/2, 0, -(Sqrt[TR/Nc]/Sqrt[2])}, 
     {0, 0, 0, 0, Sqrt[(-4 + Nc)*(-3 + Nc)*Nc*TR]/(2*(-2 + Nc)), 0, 0, 
      Sqrt[(-4 + Nc)*(-3 + Nc)*Nc*TR]/(2*Sqrt[2]*(-2 + Nc)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[Nc*TR]/(Sqrt[2]*(-2 + Nc)), 
      -((4 - 2*Nc + Nc^2)*Sqrt[Nc*(-2 + Nc + Nc^2)*TR])/
       (4*(4 - 4*Nc - Nc^2 + Nc^3)), (Nc*Sqrt[TR/(-1 + Nc)])/4}, 
     {0, 0, 0, 0, 0, Sqrt[(-3 + Nc)*TR]/2, 0, 0, 
      -Sqrt[(-3 + Nc)*(-4 + Nc^2)*TR]/(2*Sqrt[2]*(-2 + Nc)), 
      Sqrt[(-1 + Nc)*TR]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[TR/Nc]/Sqrt[2]), -((-2 + Nc)*Sqrt[((-2 + Nc + Nc^2)*TR)/Nc])/
       (4*(-1 + Nc)), ((4 - 3*Nc)*Sqrt[TR/(-1 + Nc)])/4}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*(1 + Nc)*Sqrt[((5 + Nc)*TR)/(Nc*(3 + Nc))])/3, 
      -((1 + Nc)*(5 + Nc))/(3*Sqrt[((1 + Nc)*(3 + Nc)*(5 + Nc))/TR]), 
      Sqrt[((5 + Nc)*(-6 - 5*Nc + 2*Nc^2 + Nc^3)*TR)/Nc]/(9 + 3*Nc), 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR])/(3*Sqrt[2]*Nc^2), 
      Sqrt[(3 - Nc - 3*Nc^2 + Nc^3)*TR]/(3*Nc), 
      -((1 + Nc)^(3/2)*Sqrt[((-3 + Nc)*(-1 + Nc)*TR)/((-2 + Nc)*Nc^3)])/3, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -(((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR])/
        (Sqrt[2]*Nc^2)), ((-1 + Nc)*(1 + Nc)*(3 + Nc)*TR)/
       (Nc*Sqrt[Nc*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)*TR]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-3 + Nc)*(1 + Nc)*
        Sqrt[((-1 + Nc)*Nc*TR)/(-3 + Nc)])/(Sqrt[2]*Nc^2), 0, 
      ((-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR)/
       (Nc*Sqrt[(-3 + Nc)*(-2 + Nc)*Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR])/(3*Sqrt[2]*Nc^2), 
      ((-1 + Nc)^2*(1 + Nc)*Sqrt[(3 + Nc)*TR])/(3*Nc^(3/2)*
        Sqrt[(2 + Nc)*(-1 + Nc^2)]), -Sqrt[(-3 - Nc + 3*Nc^2 + Nc^3)*TR]/
       (3*Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*(-1 + Nc)*Sqrt[((15 - 8*Nc + Nc^2)*TR)/Nc])/(3*(-3 + Nc)), 
      -Sqrt[((-5 + Nc)*(6 - 5*Nc - 2*Nc^2 + Nc^3)*TR)/Nc]/(3*(-3 + Nc)), 
      (Sqrt[((-5 + Nc)*(-3 + Nc)*(-1 + Nc))/TR]*TR)/(3*(-3 + Nc))}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((3 - 4*Nc + Nc^2)*TR)/(-2 + Nc)]/(2 - 2*Nc), 0, 
      ((-2 + 3*Nc)*Sqrt[((-3 + Nc)*TR)/(2 - 3*Nc + Nc^2)])/(4*Sqrt[2]), 
      Sqrt[(6 - 7*Nc + Nc^3)*TR]/(Sqrt[2]*(4 - 4*Nc)), 
      ((-2 + Nc)*TR)/(4*Sqrt[(-1 + Nc)*TR]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(24 - 2*Nc - 5*Nc^2 + Nc^3)*TR)/(-1 + Nc)]/(2*(-4 + Nc^2)), 0, 
      (Nc*Sqrt[(Nc*(12 - 7*Nc + Nc^2)*TR)/(-2 + Nc + Nc^2)])/
       (Sqrt[2]*(8 - 4*Nc)), 
      ((-4 + 3*Nc)*Sqrt[Nc*(24 - 10*Nc - 15*Nc^2 + Nc^4)*TR])/
       (4*Sqrt[2]*(-2 + Nc)*(-2 + Nc + Nc^2)), 
      (Nc*Sqrt[(Nc*(4 - 5*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((2 + Nc)*Sqrt[((3 - 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/
        ((-3 + Nc)*Nc^(3/2))), ((4 - 4*Nc - 2*Nc^2 + Nc^3)*TR)/
       (2*Sqrt[2]*Nc*Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]), 
      ((-2 + Nc)^2*(2 + Nc))/(2*Sqrt[2]*Sqrt[((-3 + Nc)*Nc^2*(-4 + Nc^2))/
          TR])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(4*Nc - 2*Nc^2), 0, 
      -((2 + Nc)*Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)])/(4*Sqrt[2]*Nc), 
      -Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(4*Sqrt[2]*Nc), 
      ((2 - 3*Nc)*TR)/(4*Sqrt[Nc*TR]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(2*(-2 + Nc)), 0, 
      -Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(4*Sqrt[2]*Nc), -(6 - 3*Nc + Nc^2)/
       (4*Sqrt[2]*Sqrt[(Nc*(6 - 5*Nc + Nc^2))/TR]), 
      ((-2 + Nc)*Sqrt[(3 + Nc)*TR])/(4*Sqrt[(-3 + Nc)*Nc]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[(-3 + Nc)*Nc*(1 + Nc)*TR]/Nc^2), 
      0, (6 - 2*Nc - 3*Nc^2 + Nc^3)/(Sqrt[2]*Sqrt[(Nc^3*(6 - 5*Nc + Nc^2))/
          TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      -((-3 + Nc)*(2 + Nc))/(2*Sqrt[(Nc*(-6 - Nc + Nc^2))/TR]), 0, 0, 
      -Sqrt[((-3 + Nc)*(-2 + Nc)*TR)/Nc]/(2*Sqrt[2]), 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/2, 0, 0, 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((3 - 4*Nc + Nc^2)*TR)/Nc]/(Sqrt[2]*(2 - 3*Nc + Nc^2)), 0, 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(4*Nc - 2*Nc^2), 
      Sqrt[Nc*(-3 + 2*Nc + Nc^2)*TR]/(2*(-2 + Nc)*Nc), 
      Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/(Sqrt[2]*Nc), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR])/
        (Sqrt[6]*Sqrt[Nc*(-12 - 4*Nc + 3*Nc^2 + Nc^3)])), 0, 
      Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]/(Sqrt[3]*(8 - 2*Nc^2)), 
      -((-3 + Nc)*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])/
       (2*Sqrt[3]*Nc*(-4 + Nc^2)), 
      ((3 + Nc)*Sqrt[(Nc*(-1 + Nc^2)*TR)/(6 + 5*Nc + Nc^2)])/(Sqrt[6]*Nc), 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[((16 - 4*Nc - 4*Nc^2 + Nc^3)*TR)/((-3 + Nc)*Nc)])/3, 
      -((-4 + Nc)^(3/2)*Sqrt[Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR])/
       (6*(-3 + Nc)*(-1 + Nc)*Nc), 
      Sqrt[(3 - 4*Nc + Nc^2)*(16 - 4*Nc - 4*Nc^2 + Nc^3)*TR]/
       (6*(-3 + Nc)*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(Sqrt[3]*(-1 + Nc)), 0, 
      -Sqrt[((-4 + Nc)*Nc*TR)/(-1 + Nc)]/(2*Sqrt[6]), 
      -((-4 + Nc)*Sqrt[(Nc*(3 + Nc)*TR)/((-1 + Nc)*(12 - 7*Nc + Nc^2))])/
       (2*Sqrt[6]), Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(-3 + Nc)*(-1 + Nc)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 3*Nc)*TR)/
       (4*Sqrt[(-1 + Nc)*TR]), -((-2 + Nc)*Sqrt[((-2 + Nc + Nc^2)*TR)/Nc])/
       (4*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (Nc*Sqrt[(Nc*(4 - 5*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 
      -(Nc*Sqrt[((-4 + Nc)*TR)/(2 - 3*Nc + Nc^2)])/4}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
        (Sqrt[2]*(-1 + Nc)^2*(-4 - 4*Nc + Nc^2 + Nc^3)^(3/2))), 0, 
      -(Sqrt[(-1 + Nc)*Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(-2 + Nc)*
         (-1 + Nc)*Nc*(2 + Nc)^(3/2))), 
      ((2 + Nc)*Sqrt[(Nc*(3 - 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 
      Sqrt[Nc*(12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4)*TR]/(4*(-2 + Nc + Nc^2)), 
      ((2 - 2*Nc - 2*Nc^2 + Nc^3)*Sqrt[(2 + Nc)*TR])/
       (2*Sqrt[2]*Sqrt[(-1 + Nc)*Nc]*(-4 + Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
        (Sqrt[2]*(-1 + Nc)*(-4 - 4*Nc + Nc^2 + Nc^3)^(3/2))), 0, 
      ((1 + Nc)*Sqrt[(-1 + Nc)*Nc*(36 - 13*Nc^2 + Nc^4)*TR])/
       (Sqrt[2]*(-2 + Nc)*Nc*(2 + Nc)^(3/2)), 0, 0, 
      Sqrt[Nc*(-2 + Nc + Nc^2)*TR]/(Sqrt[2]*(4*Nc - Nc^3)), 0, 0, 0}, 
     {0, 0, ((-3 + Nc)*Nc^(3/2)*Sqrt[TR/(-6 - Nc + Nc^2)])/(2*(-2 + Nc)), 0, 
      0, 0, -((-3 + Nc)*Sqrt[((3 + 4*Nc + Nc^2)*TR)/(Nc*(-6 - Nc + Nc^2))])/
       2, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/(4 - 2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/2, 0, 
      0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, ((2 + Nc)*Sqrt[TR/Nc])/4, 
      ((-2 + 3*Nc)*Sqrt[(2 + Nc)*TR])/(4*Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2], 0, 
      -((-2 + Nc)*Sqrt[((3 + Nc)*TR)/(Nc*(2 + Nc))])/(4*Sqrt[2]), 
      (-3*Sqrt[Nc*TR])/4, 0, -((2 + Nc)*Sqrt[((-3 + Nc)*TR)/((-2 + Nc)*Nc)])/
       (4*Sqrt[2]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-3 + Nc)*(2 + Nc)*TR)/Nc]/(4*Sqrt[2]), 0, Sqrt[Nc*TR]/4, 
      -Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 + 3*Nc)*Sqrt[(-2 + Nc)*TR])/
       (4*Nc), ((-2 + Nc)*Sqrt[TR/Nc])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 0, 0, 
      -Sqrt[(Nc*(1 + Nc)*(-6 + Nc + Nc^2)*TR)/(2 + Nc)]/(2*Sqrt[2]*Nc), 0, 
      Sqrt[Nc*TR]/2, -Sqrt[((6 - 5*Nc - 2*Nc^2 + Nc^3)*TR)/((-2 + Nc)*Nc)]/
       (2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, Sqrt[Nc*TR]/2, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ((-2 + Nc)*Sqrt[((-9 + Nc^2)*TR)/Nc])/(4*(-3 + Nc)), 
      -((-4 + Nc^2)*Sqrt[((3 + Nc)*TR)/(-6 - Nc + Nc^2)])/(4*Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-3 + Nc)*(2 + Nc)*TR)/Nc]/(4*Sqrt[2]), 0, (-3*Sqrt[Nc*TR])/4, 
      -Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2]), 0, 
      -((6 + 3*Nc + Nc^2)*Sqrt[((6 + 5*Nc + Nc^2)*TR)/Nc])/
       (4*Sqrt[2]*(2 + Nc)*(3 + Nc)), Sqrt[Nc*TR]/4, 
      -Sqrt[(Nc*TR)/(-9 + Nc^2)]/2, 
      -((6 - 3*Nc + Nc^2)*Sqrt[((6 - 5*Nc + Nc^2)*TR)/Nc])/
       (4*Sqrt[2]*(-3 + Nc)*(-2 + Nc)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, ((-4 + Nc^2)*Sqrt[((-3 + Nc)*TR)/(-6 + Nc + Nc^2)])/(4*Nc), 
      -((2 + Nc)*Sqrt[Nc*(-9 + Nc^2)*TR])/(4*Nc*(3 + Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/
       (Sqrt[2]*(4 - Nc^2)), 0, 0, 0, 
      -Sqrt[((6 + Nc - 4*Nc^2 + Nc^3)*TR)/(Nc*(2 + Nc))]/(2*Sqrt[2]), 0, 0, 
      ((2 + Nc)*Sqrt[((-3 + 2*Nc + Nc^2)*TR)/(Nc*(-4 + Nc^2))])/(2*Sqrt[2]), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
       (Sqrt[2]*(1 + Nc)^2*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2)), 0, 
      ((-2 - 2*Nc + 2*Nc^2 + Nc^3)*Sqrt[(-2 + Nc)*TR])/
       (2*Sqrt[2]*Sqrt[Nc*(1 + Nc)]*(-4 + Nc^2)), 
      ((-2 + Nc)*Sqrt[(Nc*(3 + 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(1 + Nc)), 
      Sqrt[Nc*(12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4)*TR]/(8 + 4*Nc - 4*Nc^2), 
      -(Sqrt[Nc*(1 + Nc)*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(-2 + Nc)^(3/2)*
         Nc*(1 + Nc)*(2 + Nc))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -(Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
        (Sqrt[2]*(1 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2))), 0, 
      -(Sqrt[((1 + Nc)*TR)/((-2 + Nc)*Nc)]/(Sqrt[2]*(2 + Nc))), 0, 0, 
      ((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*(12 - 4*Nc - 3*Nc^2 + Nc^3)*TR])/
       (Sqrt[2]*(-2 + Nc)^(3/2)*Nc*(2 + Nc)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2 + Nc)*Sqrt[(-2 + Nc)*TR])/
       (4*Sqrt[Nc*(1 + Nc)]), -((2 + 3*Nc)*TR)/(4*Sqrt[(1 + Nc)*TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Nc*Sqrt[((4 + Nc)*TR)/(2 + 3*Nc + Nc^2)])/4, 
      -Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/(4*(1 + Nc)), 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 
      -(Nc^(3/2)*(3 + Nc)*Sqrt[TR/(-6 + Nc + Nc^2)])/(2*(2 + Nc)), 0, 0, 0, 
      Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/(2*(2 + Nc)), 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      -((3 + Nc)*Sqrt[((3 - 4*Nc + Nc^2)*TR)/(Nc*(-6 + Nc + Nc^2))])/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/2, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[Nc*(4 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (3*(-1 + Nc)^(3/2)*(1 + Nc)^2*(-4 + Nc^2)), 0, 
      Sqrt[Nc^3*(24 + 50*Nc + 35*Nc^2 + 10*Nc^3 + Nc^4)*TR]/
       (6*(6 + 11*Nc + 6*Nc^2 + Nc^3)), -(Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/
        (Sqrt[2]*(2 + 2*Nc))), 
      -Sqrt[Nc*(4 + Nc)*(-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4)^3*TR]/
       (6*Sqrt[2]*(1 + Nc)^2*(3 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2)), 
      -(Sqrt[Nc*(24 + 10*Nc - 15*Nc^2 + Nc^4)*TR]/(6 + 3*Nc - 3*Nc^2)), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(4 + Nc)*(-4 + Nc^2)*TR]/
       (2*Sqrt[3]*Sqrt[(1 + Nc)*(3 + Nc)]), 
      -Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/(Sqrt[2]*Nc), 
      -(((2 + Nc)*Sqrt[(TR - Nc*TR)/(8 - 2*Nc^2)])/Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)^
          (3/2))), 0, Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(Sqrt[2]*(4*Nc - Nc^3)), 
      Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/
       (Sqrt[2]*Nc*(-4 + Nc^2)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
       (Sqrt[2]*(4 - 5*Nc^2 + Nc^4)^(3/2)), 0, 
      -(((1 + Nc)*Sqrt[Nc*(-6 + Nc + Nc^2)*TR])/(Sqrt[2]*Nc*(-4 + Nc^2))), 0, 
      0, -(((-1 + Nc)*Sqrt[Nc*(-6 - Nc + Nc^2)*TR])/
        (Sqrt[2]*Nc*(-4 + Nc^2))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2 + Nc - Nc^2)/(Sqrt[2]*Sqrt[(Nc^2*(1 + Nc)*(-4 + Nc^2))/TR]), 
      Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/(Sqrt[2]*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 
      ((2 + Nc - Nc^2)*Sqrt[((3 + Nc)*TR)/(Nc*(-4 - 4*Nc + Nc^2 + Nc^3))])/2, 
      0, -(Sqrt[Nc*TR]/Sqrt[2]), 
      -((-2 + Nc + Nc^2)*Sqrt[((-3 + Nc)*TR)/((-1 + Nc)*Nc*(-4 + Nc^2))])/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (-2*Sqrt[Nc*TR])/(-4 + Nc^2), 0, 0, 0, 
      Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4 + 2*Nc), 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(4 - 2*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ((3 + Nc)*Sqrt[(Nc*(-1 + Nc^2)*TR)/(6 + 5*Nc + Nc^2)])/
       (Sqrt[6]*Nc), -(Sqrt[(-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*TR]/
        (Sqrt[6]*Nc^(3/2)))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-9 + Nc^2)*(-1 + Nc^2)*Sqrt[(Nc*TR)/(9 - 10*Nc^2 + Nc^4)])/
       (3*Sqrt[2]*(-4 + Nc^2)), 0, ((-9 + Nc^2)*Sqrt[(-1 + Nc^2)*TR])/
       (3*Sqrt[2]*(2 + Nc)*Sqrt[Nc*(6 - 5*Nc + Nc^2)]), 0, 
      Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]/(3*(-4 + Nc^2)), 
      -((-9 + Nc^2)*Sqrt[(-1 + Nc^2)*TR])/(3*Sqrt[2]*(-2 + Nc)*
        Sqrt[Nc*(2 + Nc)*(3 + Nc)]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -(((-9 + Nc^2)*(-1 + Nc^2)*Sqrt[(Nc*TR)/(9 - 10*Nc^2 + Nc^4)])/
        (Sqrt[2]*(-4 + Nc^2))), 0, -(Sqrt[(-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR]/
        (Sqrt[2]*Sqrt[(-2 + Nc)*Nc]*(2 + Nc))), 0, 0, 
      -(Sqrt[(-1 + Nc)*(1 + Nc)*(3 + Nc)*TR]/(Sqrt[2]*(-2 + Nc)*
         Sqrt[Nc*(2 + Nc)])), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(-1 + Nc)*(-3 - 2*Nc + Nc^2)*TR]/(Sqrt[6]*Nc)), 
      Sqrt[((-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4)*TR)/Nc]/(Sqrt[6]*(-2 + Nc)), 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)])/3, 0, 
      -Sqrt[((-3 + Nc)*Nc*TR)/(2 + Nc)]/(3*Sqrt[2]), 0, -Sqrt[Nc*TR]/3, 
      Sqrt[(Nc*(3 + Nc)*TR)/(-2 + Nc)]/(3*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(-3 + Nc)*(-1 + Nc)), 
      Sqrt[((-16 + 20*Nc - 5*Nc^3 + Nc^4)*TR)/(-3 + Nc)]/
       (Sqrt[3]*(2 - 2*Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[(-4 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (3*(-1 + Nc)^2*(1 + Nc)^(3/2)*(-4 + Nc^2)), 0, 
      -Sqrt[Nc*(24 - 10*Nc - 15*Nc^2 + Nc^4)*TR]/(3*(-2 + Nc + Nc^2)), 
      Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(2*Sqrt[2]*(-1 + Nc)), 
      -Sqrt[((-4 + Nc)*Nc*(-9 + Nc^2)*TR)/(-1 + Nc)]/(6*Sqrt[2]*(-3 + Nc)), 
      Sqrt[Nc^3*(24 - 50*Nc + 35*Nc^2 - 10*Nc^3 + Nc^4)*TR]/
       (36 - 66*Nc + 36*Nc^2 - 6*Nc^3), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-1 + Nc)*(3 + Nc)*TR)/Nc^3], (-6 - 2*Nc + 3*Nc^2 + Nc^3)/
       (Sqrt[2]*Sqrt[(Nc^3*(6 + 5*Nc + Nc^2))/TR]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/
       (4*Nc + 2*Nc^2), -((2 + 3*Nc)*TR)/(4*Sqrt[Nc*TR]), 
      -((-2 + Nc)*Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)])/(4*Sqrt[2]*Nc), 
      Sqrt[(-3 + Nc)*Nc*(2 + Nc)*TR]/(4*Sqrt[2]*Nc), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/
       (4*Nc + 2*Nc^2), -((2 + Nc)*Sqrt[(-3 + Nc)*TR])/(4*Sqrt[Nc*(3 + Nc)]), 
      Sqrt[(-3 + Nc)*Nc*(2 + Nc)*TR]/(4*Sqrt[2]*Nc), 
      -(6 + 3*Nc + Nc^2)/(4*Sqrt[2]*Sqrt[(Nc*(6 + 5*Nc + Nc^2))/TR]), 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-2 + Nc)*Sqrt[((3 + 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/
        (Nc^(3/2)*(3 + Nc))), ((-2 + Nc)*(2 + Nc)^2)/
       (2*Sqrt[2]*Sqrt[(Nc^2*(3 + Nc)*(-4 + Nc^2))/TR]), 
      ((-4 - 4*Nc + 2*Nc^2 + Nc^3)*TR)/(2*Sqrt[2]*Nc*
        Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, ((-2 + Nc)*(3 + Nc))/(2*Sqrt[(Nc*(-6 + Nc + Nc^2))/TR]), 
      Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/2, 0, -Sqrt[((2 + Nc)*(3 + Nc)*TR)/Nc]/
       (2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/2, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((3 + 4*Nc + Nc^2)*TR)/(2 + Nc)]/(2 + 2*Nc), 
      ((2 + Nc)*TR)/(4*Sqrt[(1 + Nc)*TR]), 
      ((2 + 3*Nc)*Sqrt[((3 + Nc)*TR)/(2 + 3*Nc + Nc^2)])/(4*Sqrt[2]), 
      Sqrt[(-6 - 7*Nc + Nc^3)*TR]/(Sqrt[2]*(4 + 4*Nc)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(12 + 19*Nc + 8*Nc^2 + Nc^3)*TR)/(-2 + Nc)]/
       (4 + 6*Nc + 2*Nc^2), -Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/
       (4*(1 + Nc)), (Nc*Sqrt[(Nc*(12 + 7*Nc + Nc^2)*TR)/(-2 - Nc + Nc^2)])/
       (Sqrt[2]*(8 + 4*Nc)), 
      ((4 + 3*Nc)*Sqrt[Nc*(24 + 10*Nc - 15*Nc^2 + Nc^4)*TR])/
       (4*Sqrt[2]*(-2 + Nc)*(1 + Nc)*(2 + Nc)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/(Sqrt[3]*(1 + Nc))), 
      -Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(1 + Nc)*(3 + Nc)), 
      ((4 + Nc)*Sqrt[(Nc*TR)/(4 + 5*Nc + Nc^2)])/(2*Sqrt[6]), 
      -((4 + Nc)*Sqrt[((-3 + Nc)*Nc*TR)/((1 + Nc)*(12 + 7*Nc + Nc^2))])/
       (2*Sqrt[6]), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[((-16 - 4*Nc + 4*Nc^2 + Nc^3)*TR)/(Nc*(3 + Nc))])/3, 
      -Sqrt[(3 + 4*Nc + Nc^2)*(-16 - 4*Nc + 4*Nc^2 + Nc^3)*TR]/
       (6*(1 + Nc)*(3 + Nc)), 
      ((4 + Nc)^2*Sqrt[((6 + 11*Nc + 6*Nc^2 + Nc^3)*TR)/(Nc*(4 + Nc))])/
       (6*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[((3 + 4*Nc + Nc^2)*TR)/Nc]/(Sqrt[2]*(2 + 3*Nc + Nc^2))), 
      Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/(Sqrt[2]*Nc), 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 
      -(Sqrt[Nc*(-3 - 2*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*(3 + Nc)*Sqrt[(-1 + Nc^2)*TR])/
        (Sqrt[6]*Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)])), 
      ((-3 + Nc)*Sqrt[((-1 + Nc^2)*TR)/(Nc*(6 - 5*Nc + Nc^2))])/Sqrt[6], 
      -Sqrt[((9 - 10*Nc^2 + Nc^4)*TR)/(Nc*(-4 + Nc^2))]/(2*Sqrt[3]), 
      ((3 + Nc)*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])/(2*Sqrt[3]*Nc*(-4 + Nc^2)), 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc^3*(-6 - Nc + Nc^2)*TR]/(Sqrt[2]*(8 - 2*Nc^2)), 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*Nc*(-4 + Nc^2)), 0, 0, 
      -(TR/(Sqrt[2]*(-2 + Nc)*Sqrt[Nc*TR])), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/2, 0, 
      -(Sqrt[(2 + Nc)*TR]/(Sqrt[2]*Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)]/2, -Sqrt[Nc*TR]/2, 
      Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2), 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(4*Nc - 2*Nc^2), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)]/2, 0, 
      Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2), 0, 0, 
      Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(2*(-2 + Nc)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/2, 
      Sqrt[(-2 + Nc)*TR]/(Sqrt[2]*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -Sqrt[(Nc*(-4 + Nc^2)*TR)/(-1 + Nc^2)], Sqrt[(Nc*TR)/(-4 + Nc^2)], 
      0, 0, 0, -((-2 + Nc)*Sqrt[((3 + Nc)*TR)/(Nc*(-4 - 4*Nc + Nc^2 + 
             Nc^3))])/2, 0, 0, 
      ((2 + Nc)*Sqrt[((-3 + Nc)*TR)/(Nc*(4 - 4*Nc - Nc^2 + Nc^3))])/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*TR]/2, -Sqrt[Nc*TR]/2, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc^3*(-6 + Nc + Nc^2)*TR]/
       (2*Sqrt[2]*(-4 + Nc^2)), ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/
       (2*Sqrt[2]), -(TR/(Sqrt[2]*(2 + Nc)*Sqrt[Nc*TR])), 0, 0, 
      Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(4*Nc - Nc^3)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0, 
      Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2*Nc + Nc^2)), 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2*Nc - Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (4 - 5*Nc^2 + Nc^4)^(3/2), 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(Sqrt[2]*(4 - Nc^2)), 0, 0, 
      Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/(Sqrt[2]*(4 - Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc^3*(-6 - Nc + Nc^2)*TR]/(Sqrt[2]*(8 - 2*Nc^2)), 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(2 + Nc)]/(2*(-2 + Nc)), 
      Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(8 - 2*Nc^2), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/2, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR]/2, 
      Sqrt[(Nc*TR)/(-4 + Nc^2)]/2, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2], 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)]/2, 0, 0, 
      -(Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2]), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/2, 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, -Sqrt[Nc*TR]/2, 0, 0, Sqrt[Nc*TR]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc^3*(-6 + Nc + Nc^2)*TR]/(2*Sqrt[2]*(-4 + Nc^2)), 0, 
      Sqrt[(Nc*(3 + Nc)*TR)/(-2 + Nc)]/(4 + 2*Nc), 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(2*(-4 + Nc^2)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0, 
      -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      (Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (4 - 5*Nc^2 + Nc^4)^(3/2), 0, Sqrt[Nc*TR]/(4 - Nc^2), 
      Sqrt[Nc*(-9 + Nc^2)*TR]/(4 - Nc^2), 0, 0, 0, 0}}
 
gluonAttachedToLeg2C = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {-(Sqrt[2]*Sqrt[Nc*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, ((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -(((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc)), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc)), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc)), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/Sqrt[2], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      -(Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR]/(Sqrt[2]*(-1 + Nc))), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR]/
       (Sqrt[2]*(1 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/
        Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[2]*TR)/Sqrt[Nc*TR], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[TR/Nc], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc])}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-1 + Nc)*TR]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2 - Nc)), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR], 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/Sqrt[2]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/Sqrt[2]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[TR/Nc]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -(Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2]), 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)]/Sqrt[2]), 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2]), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)]/Sqrt[2]), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[((-2 - Nc + Nc^2)*TR)/Nc]/
        Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -(Sqrt[((-2 - Nc + Nc^2)*TR)/Nc]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*TR)/Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (Sqrt[2]*(1 - Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
       (Sqrt[2]*(1 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + Nc))), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}}
 
gluonAttachedToLeg3C = {{0, 0, 0, (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 
      (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(2 - 2*Nc^2), 0, 0, 
      -Sqrt[(Nc*TR)/(-1 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (Sqrt[2]*Sqrt[Nc*TR])/(1 - Nc^2), (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/
       (2 - 2*Nc^2), 0, 0, (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR]), 
      Sqrt[Nc*(-3 + 2*Nc + Nc^2)*TR]/(Sqrt[2]*(-1 + Nc^2)), 0, 0, 
      Sqrt[Nc*(-3 - 2*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {(Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0}, 
     {-(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      -((-12 + Nc^2)*Sqrt[Nc*TR])/(2*Sqrt[2]*(-4 + Nc^2)), 0, 0, 
      (2*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/(4 - 5*Nc^2 + Nc^4)^(3/2), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 
      Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/(Sqrt[2]*(2 + Nc))), 0, 
      Sqrt[(-2 + Nc)*Nc*(1 + Nc)*TR]/(-4 + Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/(Sqrt[2]*(-2 + Nc)), Sqrt[Nc*(-2 + Nc + Nc^2)*TR]/
       (4 - Nc^2), 0}, {0, 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 
      Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), 
      0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), -Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, -(Sqrt[2]*Sqrt[(Nc*TR)/(-1 + Nc^2)]), -((-12 + Nc^2)*Sqrt[Nc*TR])/
       (2*Sqrt[2]*(-4 + Nc^2)), 0, 0, Sqrt[Nc*TR]/(2*Sqrt[2]), 
      Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/(Sqrt[2]*(2 + Nc)), 0, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/(Sqrt[2]*(-2 + Nc)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -Sqrt[Nc*TR]/(2*Sqrt[2]), Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Sqrt[2]*Sqrt[(Nc*TR)/(-1 + Nc^2)], Sqrt[Nc*TR]/(2*Sqrt[2]), 0, 0, 
      -Sqrt[Nc*TR]/(2*Sqrt[2]), Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/(Sqrt[2]*Nc), 
      0, 0, Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/(Sqrt[2]*Nc), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[TR/Nc]/Sqrt[2]), Sqrt[(1 + Nc)*TR]/Nc, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[TR/Nc]/Sqrt[2], 0, -(Sqrt[(-1 + Nc)*TR]/Nc)}, 
     {((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + 3*Nc + Nc^2)), 
      0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4 + 2*Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
       (Sqrt[2]*(Nc + Nc^2)), -(((1 + Nc)*TR)/(Sqrt[2]*Sqrt[Nc*TR])), 0, 
      Sqrt[Nc*(-12 - 16*Nc - Nc^2 + 4*Nc^3 + Nc^4)*TR]/(4*Nc + 2*Nc^2), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((2 + Nc + Nc^2)*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/(Sqrt[2]*Nc^2*(3 + Nc)*
        (2 + 3*Nc + Nc^2)), (1 + Nc)/Sqrt[(Nc^2*(3 + Nc))/TR], 
      -(((1 + Nc)*Sqrt[Nc*(-6 + Nc + Nc^2)*TR])/(Nc^2*(2 + Nc)*(3 + Nc))), 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ((3 + Nc)*TR)/(Sqrt[2]*Nc*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR]), 
      Sqrt[Nc*(1 + Nc)*(3 + Nc)*(-2 + Nc + Nc^2)*TR]/(Nc^2*(2 + Nc)), 0}, 
     {-(((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 - 3*Nc + Nc^2)), 
      0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (Sqrt[2]*(-1 + Nc)*Nc), 0, 0, 
      Sqrt[Nc*(-12 + 16*Nc - Nc^2 - 4*Nc^3 + Nc^4)*TR]/(2*(-2 + Nc)*Nc), 
      -(((-1 + Nc)*TR)/(Sqrt[2]*Sqrt[Nc*TR])), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*TR)/(Sqrt[2]*Nc*Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR])), 0, 
      Sqrt[(-3 + Nc)*(2 - Nc - 2*Nc^2 + Nc^3)*TR]/((-2 + Nc)*Nc^(3/2)), 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ((-2 + Nc - Nc^2)*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/
       (Sqrt[2]*(-3 + Nc)*Nc^2*(2 - 3*Nc + Nc^2)), 
      ((-1 + Nc)*Sqrt[Nc*(-6 - Nc + Nc^2)*TR])/((-3 + Nc)*(-2 + Nc)*Nc^2), 
      (-1 + Nc)/Sqrt[((-3 + Nc)*Nc^2)/TR]}, 
     {0, 0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + 2*Nc))), 
      -((Nc*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/(Sqrt[2]*(4 + 6*Nc + 2*Nc^2))), 0, 
      0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4 + 6*Nc + 2*Nc^2), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/(4 + 2*Nc)), 0, 
      Sqrt[Nc*(-8 + 2*Nc + Nc^2)*TR]/(Sqrt[2]*(4 - Nc^2)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, -((Nc*Sqrt[(Nc*(3 + Nc)*TR)/(-1 + Nc)])/
        (Sqrt[2]*(1 + Nc))), -((Nc*Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR])/
        (Sqrt[2]*(4 + 6*Nc + 2*Nc^2))), 0, 0, 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + 2*Nc))), 
      ((2 + Nc + Nc^2)*TR)/(2*Sqrt[2]*(1 + Nc)*(2 + Nc)*Sqrt[Nc*TR]), 0, 0, 
      -((-9 + Nc^2)*TR)/(2*Sqrt[2]*Sqrt[Nc*(9 - 10*Nc^2 + Nc^4)*TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(1 + Nc)*TR]/2, -(Sqrt[TR/Nc]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, Sqrt[Nc*(3 + Nc)*(4 + Nc)*TR]/(2*(2 + Nc)), 0, 0, 
      Sqrt[Nc*(12 + 7*Nc + Nc^2)*TR]/(Sqrt[2]*(4 + 2*Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/(Sqrt[2]*(2 + Nc)), (Nc*Sqrt[TR/(1 + Nc)])/4, 
      ((4 + 2*Nc + Nc^2)*Sqrt[Nc*(-2 - Nc + Nc^2)*TR])/
       (4*(-4 - 4*Nc + Nc^2 + Nc^3)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[(3 + Nc)*TR]/2, Sqrt[(1 + Nc)*TR]/2, 0, 
      Sqrt[(3 + Nc)*(-4 + Nc^2)*TR]/(2*Sqrt[2]*(2 + Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(TR/(Sqrt[2]*Sqrt[Nc*TR])), -((4 + 3*Nc)*Sqrt[TR/(1 + Nc)])/4, 
      ((2 + Nc)*Sqrt[((-2 - Nc + Nc^2)*TR)/Nc])/(4*(1 + Nc)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (2*Sqrt[2]*(-1 + Nc)), (Nc*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/
       (Sqrt[2]*(4 - 6*Nc + 2*Nc^2)), 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (4 - 6*Nc + 2*Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(4 - 2*Nc), 
      Sqrt[Nc*(-8 - 2*Nc + Nc^2)*TR]/(Sqrt[2]*(-4 + Nc^2)), 0}, 
     {0, (Nc*Sqrt[((-3 + Nc)*Nc*TR)/(1 + Nc)])/(Sqrt[2]*(1 - Nc)), 
      (Nc*Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR])/(Sqrt[2]*(4 - 6*Nc + 2*Nc^2)), 0, 0, 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(2*Sqrt[2]*(-1 + Nc)), 
      ((-9 + Nc^2)*TR)/(2*Sqrt[2]*Sqrt[Nc*(9 - 10*Nc^2 + Nc^4)*TR]), 0, 0, 
      -((2 - Nc + Nc^2)*TR)/(2*Sqrt[2]*(-2 + Nc)*(-1 + Nc)*Sqrt[Nc*TR]), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR]/2, 0, Sqrt[TR/Nc]/Sqrt[2]}, 
     {0, 0, 0, 0, Sqrt[Nc*(12 - 7*Nc + Nc^2)*TR]/(4 - 2*Nc), 0, 0, 
      Sqrt[Nc*(12 - 7*Nc + Nc^2)*TR]/(Sqrt[2]*(4 - 2*Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, Sqrt[Nc*TR]/(Sqrt[2]*(2 - Nc)), 
      ((4 - 2*Nc + Nc^2)*Sqrt[Nc*(-2 + Nc + Nc^2)*TR])/
       (4*(4 - 4*Nc - Nc^2 + Nc^3)), (Nc*Sqrt[TR/(-1 + Nc)])/4}, 
     {0, 0, 0, 0, 0, -Sqrt[(-3 + Nc)*TR]/2, 0, 0, 
      Sqrt[(-3 + Nc)*(-4 + Nc^2)*TR]/(2*Sqrt[2]*(-2 + Nc)), 
      Sqrt[(-1 + Nc)*TR]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[TR/Nc]/Sqrt[2], ((-2 + Nc)*Sqrt[((-2 + Nc + Nc^2)*TR)/Nc])/
       (4*(-1 + Nc)), ((4 - 3*Nc)*Sqrt[TR/(-1 + Nc)])/4}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*(1 + Nc)*Sqrt[((5 + Nc)*TR)/(Nc*(3 + Nc))])/3, 
      -((1 + Nc)*(5 + Nc))/(3*Sqrt[((1 + Nc)*(3 + Nc)*(5 + Nc))/TR]), 
      -Sqrt[((5 + Nc)*(-6 - 5*Nc + 2*Nc^2 + Nc^3)*TR)/Nc]/(3*(3 + Nc)), 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((1 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR])/(3*Sqrt[2]*Nc^2), 
      Sqrt[(3 - Nc - 3*Nc^2 + Nc^3)*TR]/(3*Nc), 
      ((1 + Nc)^(3/2)*Sqrt[((-3 + Nc)*(-1 + Nc)*TR)/((-2 + Nc)*Nc^3)])/3, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR])/(Sqrt[2]*Nc^2), 
      -(((-1 + Nc)*(1 + Nc)*(3 + Nc)*TR)/
        (Nc*Sqrt[Nc*(2 + Nc)*(3 + Nc)*(-1 + Nc^2)*TR])), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*(1 + Nc)*Sqrt[((-1 + Nc)*Nc*TR)/(-3 + Nc)])/
        (Sqrt[2]*Nc^2)), 0, -(((-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR)/
        (Nc*Sqrt[(-3 + Nc)*(-2 + Nc)*Nc*(-1 + Nc^2)*TR])), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR])/(3*Sqrt[2]*Nc^2), 
      -((-1 + Nc)^2*(1 + Nc)*Sqrt[(3 + Nc)*TR])/(3*Nc^(3/2)*
        Sqrt[(2 + Nc)*(-1 + Nc^2)]), -Sqrt[(-3 - Nc + 3*Nc^2 + Nc^3)*TR]/
       (3*Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*(-1 + Nc)*Sqrt[((15 - 8*Nc + Nc^2)*TR)/Nc])/(3*(-3 + Nc)), 
      Sqrt[((-5 + Nc)*(6 - 5*Nc - 2*Nc^2 + Nc^3)*TR)/Nc]/(3*(-3 + Nc)), 
      (Sqrt[((-5 + Nc)*(-3 + Nc)*(-1 + Nc))/TR]*TR)/(3*(-3 + Nc))}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((3 - 4*Nc + Nc^2)*TR)/(-2 + Nc)]/(2*(-1 + Nc)), 0, 
      ((2 - 3*Nc)*Sqrt[((-3 + Nc)*TR)/(2 - 3*Nc + Nc^2)])/(4*Sqrt[2]), 
      Sqrt[(6 - 7*Nc + Nc^3)*TR]/(4*Sqrt[2]*(-1 + Nc)), 
      ((-2 + Nc)*TR)/(4*Sqrt[(-1 + Nc)*TR]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(24 - 2*Nc - 5*Nc^2 + Nc^3)*TR)/(-1 + Nc)]/(8 - 2*Nc^2), 0, 
      (Nc*(-2 + Nc + Nc^2)*Sqrt[(-3 + Nc)*Nc*(8 - 6*Nc + Nc^2)*TR])/
       (4*Sqrt[2]*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2)), 
      ((4 - 3*Nc)*Sqrt[Nc*(24 - 10*Nc - 15*Nc^2 + Nc^4)*TR])/
       (4*Sqrt[2]*(-2 + Nc)*(-2 + Nc + Nc^2)), 
      (Nc*Sqrt[(Nc*(4 - 5*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((2 + Nc)*Sqrt[((3 - 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/
       ((-3 + Nc)*Nc^(3/2)), -((4 - 4*Nc - 2*Nc^2 + Nc^3)*TR)/
       (2*Sqrt[2]*Nc*Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]), 
      ((-2 + Nc)^2*(2 + Nc))/(2*Sqrt[2]*Sqrt[((-3 + Nc)*Nc^2*(-4 + Nc^2))/
          TR])}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(2*(-2 + Nc)*Nc), 0, 
      ((2 + Nc)*Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)])/(4*Sqrt[2]*Nc), 
      Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(4*Sqrt[2]*Nc), 
      ((2 - 3*Nc)*TR)/(4*Sqrt[Nc*TR]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4 - 2*Nc), 0, 
      Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(4*Sqrt[2]*Nc), (6 - 3*Nc + Nc^2)/
       (4*Sqrt[2]*Sqrt[(Nc*(6 - 5*Nc + Nc^2))/TR]), 
      ((-2 + Nc)*Sqrt[(3 + Nc)*TR])/(4*Sqrt[(-3 + Nc)*Nc]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(-3 + Nc)*Nc*(1 + Nc)*TR]/Nc^2, 0, 
      -((6 - 2*Nc - 3*Nc^2 + Nc^3)/(Sqrt[2]*Sqrt[(Nc^3*(6 - 5*Nc + Nc^2))/
           TR])), 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      ((-3 + Nc)*(2 + Nc))/(2*Sqrt[(Nc*(-6 - Nc + Nc^2))/TR]), 0, 0, 
      Sqrt[((-3 + Nc)*(-2 + Nc)*TR)/Nc]/(2*Sqrt[2]), 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/2, 0, 0, 
      -((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -(Sqrt[((3 - 4*Nc + Nc^2)*TR)/Nc]/(Sqrt[2]*(2 - 3*Nc + Nc^2))), 0, 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(2*(-2 + Nc)*Nc), 
      Sqrt[Nc*(-3 + 2*Nc + Nc^2)*TR]/(4*Nc - 2*Nc^2), 
      Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/(Sqrt[2]*Nc), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR])/
       (Sqrt[6]*Sqrt[Nc*(-12 - 4*Nc + 3*Nc^2 + Nc^3)]), 0, 
      ((3 + Nc)*Sqrt[((-3 + Nc)*(-1 + Nc)*Nc*(1 + Nc)*TR)/
          (-12 - 4*Nc + 3*Nc^2 + Nc^3)])/(2*Sqrt[3]*Nc), 
      ((-3 + Nc)*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])/(2*Sqrt[3]*Nc*(-4 + Nc^2)), 
      ((3 + Nc)*Sqrt[(Nc*(-1 + Nc^2)*TR)/(6 + 5*Nc + Nc^2)])/(Sqrt[6]*Nc), 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Sqrt[((16 - 4*Nc - 4*Nc^2 + Nc^3)*TR)/((-3 + Nc)*Nc)])/3, 
      ((-4 + Nc)^(3/2)*Sqrt[Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR])/
       (6*(-3 + Nc)*(-1 + Nc)*Nc), 
      Sqrt[(3 - 4*Nc + Nc^2)*(16 - 4*Nc - 4*Nc^2 + Nc^3)*TR]/
       (6*(-3 + Nc)*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(Sqrt[3]*(1 - Nc)), 0, 
      Sqrt[((-4 + Nc)*Nc*TR)/(-1 + Nc)]/(2*Sqrt[6]), 
      ((-4 + Nc)*Sqrt[(Nc*(3 + Nc)*TR)/((-1 + Nc)*(12 - 7*Nc + Nc^2))])/
       (2*Sqrt[6]), Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(-3 + Nc)*(-1 + Nc)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 - 3*Nc)*TR)/
       (4*Sqrt[(-1 + Nc)*TR]), ((-2 + Nc)*Sqrt[((-2 + Nc + Nc^2)*TR)/Nc])/
       (4*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (Nc*Sqrt[(Nc*(4 - 5*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 
      (Nc*Sqrt[((-4 + Nc)*TR)/(2 - 3*Nc + Nc^2)])/4}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
       (Sqrt[2]*(-1 + Nc)^2*(-4 - 4*Nc + Nc^2 + Nc^3)^(3/2)), 0, 
      Sqrt[(-1 + Nc)*Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(-2 + Nc)*
        (-1 + Nc)*Nc*(2 + Nc)^(3/2)), 
      ((2 + Nc)*Sqrt[(Nc*(3 - 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(-1 + Nc)), 
      Sqrt[Nc*(12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4)*TR]/(4*(-2 + Nc + Nc^2)), 
      -((2 - 2*Nc - 2*Nc^2 + Nc^3)*Sqrt[(2 + Nc)*TR])/
       (2*Sqrt[2]*Sqrt[(-1 + Nc)*Nc]*(-4 + Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-3 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
       (Sqrt[2]*(-1 + Nc)*(-4 - 4*Nc + Nc^2 + Nc^3)^(3/2)), 0, 
      -(((1 + Nc)*Sqrt[(-1 + Nc)*Nc*(36 - 13*Nc^2 + Nc^4)*TR])/
        (Sqrt[2]*(-2 + Nc)*Nc*(2 + Nc)^(3/2))), 0, 0, 
      Sqrt[Nc*(-2 + Nc + Nc^2)*TR]/(Sqrt[2]*Nc*(-4 + Nc^2)), 0, 0, 0}, 
     {0, 0, -((-3 + Nc)*Nc^(3/2)*Sqrt[TR/(-6 - Nc + Nc^2)])/(2*(-2 + Nc)), 0, 
      0, 0, ((-3 + Nc)*Sqrt[((3 + 4*Nc + Nc^2)*TR)/(Nc*(-6 - Nc + Nc^2))])/2, 
      0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, -((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/2, 
      0, 0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 + Nc)*Sqrt[TR/Nc])/4, 
      ((2 - 3*Nc)*Sqrt[(2 + Nc)*TR])/(4*Nc)}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -(Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2]), 0, 
      ((-2 + Nc)*Sqrt[((3 + Nc)*TR)/(Nc*(2 + Nc))])/(4*Sqrt[2]), 
      (-3*Sqrt[Nc*TR])/4, 0, ((2 + Nc)*Sqrt[((-3 + Nc)*TR)/((-2 + Nc)*Nc)])/
       (4*Sqrt[2]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-3 + Nc)*(2 + Nc)*TR)/Nc]/(4*Sqrt[2]), 0, Sqrt[Nc*TR]/4, 
      Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((2 + 3*Nc)*Sqrt[(-2 + Nc)*TR])/
       (4*Nc), ((-2 + Nc)*Sqrt[TR/Nc])/4, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0, 0, 0, 
      Sqrt[(Nc*(1 + Nc)*(-6 + Nc + Nc^2)*TR)/(2 + Nc)]/(2*Sqrt[2]*Nc), 0, 
      Sqrt[Nc*TR]/2, Sqrt[((6 - 5*Nc - 2*Nc^2 + Nc^3)*TR)/((-2 + Nc)*Nc)]/
       (2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, Sqrt[Nc*TR]/2, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, ((-2 + Nc)*Sqrt[((-9 + Nc^2)*TR)/Nc])/(4*(-3 + Nc)), 
      ((-4 + Nc^2)*Sqrt[((3 + Nc)*TR)/(-6 - Nc + Nc^2)])/(4*Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-3 + Nc)*(2 + Nc)*TR)/Nc]/(4*Sqrt[2]), 0, (-3*Sqrt[Nc*TR])/4, 
      Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)]/
       Sqrt[2], 0, ((6 + 3*Nc + Nc^2)*Sqrt[((6 + 5*Nc + Nc^2)*TR)/Nc])/
       (4*Sqrt[2]*(2 + Nc)*(3 + Nc)), Sqrt[Nc*TR]/4, 
      -Sqrt[(Nc*TR)/(-9 + Nc^2)]/2, ((6 - 3*Nc + Nc^2)*
        Sqrt[((6 - 5*Nc + Nc^2)*TR)/Nc])/(4*Sqrt[2]*(-3 + Nc)*(-2 + Nc)), 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-4 + Nc^2)*Sqrt[((-3 + Nc)*TR)/(-6 + Nc + Nc^2)])/(4*Nc), 
      -((2 + Nc)*Sqrt[Nc*(-9 + Nc^2)*TR])/(4*Nc*(3 + Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/
       (Sqrt[2]*(-4 + Nc^2)), 0, 0, 0, 
      Sqrt[((6 + Nc - 4*Nc^2 + Nc^3)*TR)/(Nc*(2 + Nc))]/(2*Sqrt[2]), 0, 0, 
      -((2 + Nc)*Sqrt[((-3 + 2*Nc + Nc^2)*TR)/(Nc*(-4 + Nc^2))])/(2*Sqrt[2]), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -(Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
        (Sqrt[2]*(1 + Nc)^2*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2))), 0, 
      -((-2 - 2*Nc + 2*Nc^2 + Nc^3)*Sqrt[(-2 + Nc)*TR])/
       (2*Sqrt[2]*Sqrt[Nc*(1 + Nc)]*(-4 + Nc^2)), 
      ((-2 + Nc)*Sqrt[(Nc*(3 + 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/(4*(1 + Nc)), 
      Sqrt[Nc*(12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4)*TR]/(8 + 4*Nc - 4*Nc^2), 
      Sqrt[Nc*(1 + Nc)*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(-2 + Nc)^(3/2)*Nc*
        (1 + Nc)*(2 + Nc)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(3 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/(Sqrt[2]*(1 + Nc)*
        (4 - 4*Nc - Nc^2 + Nc^3)^(3/2)), 0, 
      Sqrt[((1 + Nc)*TR)/((-2 + Nc)*Nc)]/(Sqrt[2]*(2 + Nc)), 0, 0, 
      -(((-1 + Nc)*Sqrt[Nc*(1 + Nc)*(3 + Nc)*(12 - 4*Nc - 3*Nc^2 + Nc^3)*TR])/
        (Sqrt[2]*(-2 + Nc)^(3/2)*Nc*(2 + Nc))), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 + Nc)*Sqrt[(-2 + Nc)*TR])/
       (4*Sqrt[Nc*(1 + Nc)]), -((2 + 3*Nc)*TR)/(4*Sqrt[(1 + Nc)*TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[((4 + Nc)*TR)/(2 + 3*Nc + Nc^2)])/4, 
      -Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/(4*(1 + Nc)), 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, (Nc^(3/2)*(3 + Nc)*Sqrt[TR/(-6 + Nc + Nc^2)])/
       (2*(2 + Nc)), 0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/(2*(2 + Nc)), 
      0, ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      ((3 + Nc)*Sqrt[((3 - 4*Nc + Nc^2)*TR)/(Nc*(-6 + Nc + Nc^2))])/2, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 
      -((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/2, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Nc*Sqrt[Nc*(4 + Nc)*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (3*(-1 + Nc)^(3/2)*(1 + Nc)^2*(-4 + Nc^2)), 0, 
      -Sqrt[Nc^3*(24 + 50*Nc + 35*Nc^2 + 10*Nc^3 + Nc^4)*TR]/
       (6*(1 + Nc)*(2 + Nc)*(3 + Nc)), -(Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/
        (Sqrt[2]*(2 + 2*Nc))), 
      -Sqrt[Nc*(4 + Nc)*(-9 + Nc^2)*(4 - 5*Nc^2 + Nc^4)^3*TR]/
       (6*Sqrt[2]*(1 + Nc)^2*(3 + Nc)*(4 - 4*Nc - Nc^2 + Nc^3)^(3/2)), 
      Sqrt[Nc*(24 + 10*Nc - 15*Nc^2 + Nc^4)*TR]/(6 + 3*Nc - 3*Nc^2), 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[(4 + Nc)*(-4 + Nc^2)*TR]/
       (2*Sqrt[3]*Sqrt[(1 + Nc)*(3 + Nc)]), 
      -Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/(Sqrt[2]*Nc), 
      (-2 + Nc + Nc^2)/(Sqrt[2]*Sqrt[((-1 + Nc)*Nc^2*(-4 + Nc^2))/TR])}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/(Sqrt[2]*(4 - 5*Nc^2 + Nc^4)^
         (3/2)), 0, Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(Sqrt[2]*Nc*(-4 + Nc^2)), 
      Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/
       (Sqrt[2]*(4*Nc - Nc^3)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -(Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR]/
        (Sqrt[2]*(4 - 5*Nc^2 + Nc^4)^(3/2))), 0, 
      ((1 + Nc)*Sqrt[Nc*(-6 + Nc + Nc^2)*TR])/(Sqrt[2]*Nc*(-4 + Nc^2)), 0, 0, 
      ((-1 + Nc)*Sqrt[Nc*(-6 - Nc + Nc^2)*TR])/(Sqrt[2]*Nc*(-4 + Nc^2)), 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2 - Nc + Nc^2)/
       (Sqrt[2]*Sqrt[(Nc^2*(1 + Nc)*(-4 + Nc^2))/TR]), 
      Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/(Sqrt[2]*Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 
      ((-2 - Nc + Nc^2)*Sqrt[((3 + Nc)*TR)/(Nc*(-4 - 4*Nc + Nc^2 + Nc^3))])/
       2, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 
      ((-2 + Nc + Nc^2)*Sqrt[((-3 + Nc)*TR)/(Nc*(4 - 4*Nc - Nc^2 + Nc^3))])/
       2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (2*Sqrt[Nc*TR])/(-4 + Nc^2), 0, 0, 0, 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4 + 2*Nc)), 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 
      0, -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ((3 + Nc)*Sqrt[(Nc*(-1 + Nc^2)*TR)/(6 + 5*Nc + Nc^2)])/
       (Sqrt[6]*Nc), Sqrt[(-1 + Nc)*Nc*(1 + Nc)*(3 + Nc)*TR]/
       (Sqrt[6]*Nc^(3/2))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-9 + Nc^2)*(-1 + Nc^2)*Sqrt[(Nc*TR)/(9 - 10*Nc^2 + Nc^4)])/
       (3*Sqrt[2]*(-4 + Nc^2)), 0, -((-9 + Nc^2)*Sqrt[(-1 + Nc^2)*TR])/
       (3*Sqrt[2]*(2 + Nc)*Sqrt[Nc*(6 - 5*Nc + Nc^2)]), 0, 
      Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]/(3*(-4 + Nc^2)), 
      ((-9 + Nc^2)*Sqrt[(-1 + Nc^2)*TR])/(3*Sqrt[2]*(-2 + Nc)*
        Sqrt[Nc*(2 + Nc)*(3 + Nc)]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, ((-9 + Nc^2)*(-1 + Nc^2)*Sqrt[(Nc*TR)/(9 - 10*Nc^2 + Nc^4)])/
       (Sqrt[2]*(-4 + Nc^2)), 0, Sqrt[(-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR]/
       (Sqrt[2]*Sqrt[(-2 + Nc)*Nc]*(2 + Nc)), 0, 0, 
      Sqrt[(-1 + Nc)*(1 + Nc)*(3 + Nc)*TR]/(Sqrt[2]*(-2 + Nc)*
        Sqrt[Nc*(2 + Nc)]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-1 + Nc)*(-3 - 2*Nc + Nc^2)*TR]/(Sqrt[6]*Nc), 
      Sqrt[((-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4)*TR)/Nc]/(Sqrt[6]*(-2 + Nc)), 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)])/3, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(2 + Nc)]/(3*Sqrt[2]), 0, -Sqrt[Nc*TR]/3, 
      -Sqrt[(Nc*(3 + Nc)*TR)/(-2 + Nc)]/(3*Sqrt[2]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(-3 + Nc)*(-1 + Nc)), 
      Sqrt[((-4 + Nc^2)*(4 - 5*Nc + Nc^2)*TR)/(-3 + Nc)]/
       (2*Sqrt[3]*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Nc*Sqrt[(-4 + Nc)*Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
       (3*(-1 + Nc)^2*(1 + Nc)^(3/2)*(-4 + Nc^2)), 0, 
      Sqrt[Nc*(24 - 10*Nc - 15*Nc^2 + Nc^4)*TR]/(3*(-2 + Nc + Nc^2)), 
      Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(2*Sqrt[2]*(-1 + Nc)), 
      -Sqrt[((-4 + Nc)*Nc*(-9 + Nc^2)*TR)/(-1 + Nc)]/(6*Sqrt[2]*(-3 + Nc)), 
      (Nc^(3/2)*(1 + Nc)*Sqrt[(-4 + Nc)*(-1 + Nc)*(6 - 5*Nc + Nc^2)*TR])/
       (6*(-3 + Nc)*(-2 + Nc)*(-1 + Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[2]*Nc*TR)/
       Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-3 + 2*Nc + Nc^2)*TR)/Nc^3], -((-6 - 2*Nc + 3*Nc^2 + Nc^3)/
        (Sqrt[2]*Sqrt[(Nc^3*(6 + 5*Nc + Nc^2))/TR])), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 
      -((2 + 3*Nc)*TR)/(4*Sqrt[Nc*TR]), 
      ((-2 + Nc)*Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)])/(4*Sqrt[2]*Nc), 
      -Sqrt[(-3 + Nc)*Nc*(2 + Nc)*TR]/(4*Sqrt[2]*Nc), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 
      -((2 + Nc)*Sqrt[(-3 + Nc)*TR])/(4*Sqrt[Nc*(3 + Nc)]), 
      -Sqrt[(-3 + Nc)*Nc*(2 + Nc)*TR]/(4*Sqrt[2]*Nc), 
      (6 + 3*Nc + Nc^2)/(4*Sqrt[2]*Sqrt[(Nc*(6 + 5*Nc + Nc^2))/TR]), 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-2 + Nc)*Sqrt[((3 + 4*Nc + Nc^2)*TR)/(-4 + Nc^2)])/
       (Nc^(3/2)*(3 + Nc)), ((-2 + Nc)*(2 + Nc)^2)/
       (2*Sqrt[2]*Sqrt[(Nc^2*(3 + Nc)*(-4 + Nc^2))/TR]), 
      -((-4 - 4*Nc + 2*Nc^2 + Nc^3)*TR)/(2*Sqrt[2]*Nc*
        Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, -((-2 + Nc)*(3 + Nc))/
       (2*Sqrt[(Nc*(-6 + Nc + Nc^2))/TR]), Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/
       2, 0, Sqrt[((2 + Nc)*(3 + Nc)*TR)/Nc]/(2*Sqrt[2]), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/2, 0, 0, 
      -((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[((3 + 4*Nc + Nc^2)*TR)/(2 + Nc)]/(2 + 2*Nc)), 
      ((2 + Nc)*TR)/(4*Sqrt[(1 + Nc)*TR]), 
      -((2 + 3*Nc)*Sqrt[((3 + Nc)*TR)/(2 + 3*Nc + Nc^2)])/(4*Sqrt[2]), 
      -(Sqrt[(-6 - 7*Nc + Nc^3)*TR]/(Sqrt[2]*(4 + 4*Nc))), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[(Nc*(12 + 19*Nc + 8*Nc^2 + Nc^3)*TR)/(-2 + Nc)]/
        (4 + 6*Nc + 2*Nc^2)), -Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/
       (4*(1 + Nc)), -(Nc*Sqrt[(-1 + Nc)^3*Nc*(3 + Nc)*(2 + Nc - Nc^2)^2*
           (8 + 6*Nc + Nc^2)*TR])/(4*Sqrt[2]*(4 - 5*Nc^2 + Nc^4)^(3/2)), 
      -((4 + 3*Nc)*Sqrt[Nc*(24 + 10*Nc - 15*Nc^2 + Nc^4)*TR])/
       (4*Sqrt[2]*(-2 + Nc)*(1 + Nc)*(2 + Nc)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/
       (Sqrt[3]*(1 + Nc)), -Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (2*Sqrt[3]*(1 + Nc)*(3 + Nc)), 
      -((4 + Nc)*Sqrt[(Nc*TR)/(4 + 5*Nc + Nc^2)])/(2*Sqrt[6]), 
      ((4 + Nc)*Sqrt[((-3 + Nc)*Nc*TR)/((1 + Nc)*(12 + 7*Nc + Nc^2))])/
       (2*Sqrt[6]), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[((-16 - 4*Nc + 4*Nc^2 + Nc^3)*TR)/(Nc*(3 + Nc))])/3, 
      -Sqrt[(3 + 4*Nc + Nc^2)*(-16 - 4*Nc + 4*Nc^2 + Nc^3)*TR]/
       (6*(1 + Nc)*(3 + Nc)), 
      -((4 + Nc)^2*Sqrt[((6 + 11*Nc + 6*Nc^2 + Nc^3)*TR)/(Nc*(4 + Nc))])/
       (6*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((3 + 4*Nc + Nc^2)*TR)/Nc]/(Sqrt[2]*(2 + 3*Nc + Nc^2)), 
      Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/(Sqrt[2]*Nc), 
      Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2), 
      Sqrt[Nc*(-3 - 2*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-3 + Nc)*(3 + Nc)*Sqrt[(-1 + Nc^2)*TR])/
       (Sqrt[6]*Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)]), 
      ((-3 + Nc)*Sqrt[((-1 + Nc^2)*TR)/(Nc*(6 - 5*Nc + Nc^2))])/Sqrt[6], 
      Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]/(2*Sqrt[3]*(-4 + Nc^2)), 
      -((3 + Nc)*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])/(2*Sqrt[3]*Nc*(-4 + Nc^2)), 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc^3*(-6 - Nc + Nc^2)*TR]/(2*Sqrt[2]*(-4 + Nc^2)), 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*(4*Nc - Nc^3)), 0, 0, 
      TR/(Sqrt[2]*(-2 + Nc)*Sqrt[Nc*TR]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/2, 0, Sqrt[(2 + Nc)*TR]/(Sqrt[2]*Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[(Nc*TR)/(-4 + Nc^2)]/2, 
      -Sqrt[Nc*TR]/2, -(Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(2*(-2 + Nc)*Nc), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)]/2, 0, 
      -(Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/(4*Nc + 2*Nc^2)), 0, 0, 
      Sqrt[((-6 + Nc + Nc^2)*TR)/Nc]/(4 - 2*Nc), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc]/2, 
      -(Sqrt[(-2 + Nc)*TR]/(Sqrt[2]*Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Sqrt[(Nc*(-4 + Nc^2)*TR)/(-1 + Nc^2)], -Sqrt[(Nc*TR)/(-4 + Nc^2)], 
      0, 0, 0, ((-2 + Nc)*Sqrt[((3 + Nc)*TR)/(Nc*(-4 - 4*Nc + Nc^2 + Nc^3))])/
       2, 0, 0, -((2 + Nc)*Sqrt[((-3 + Nc)*TR)/((-1 + Nc)*Nc*(-4 + Nc^2))])/
       2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -Sqrt[Nc*TR]/2, 
      -Sqrt[Nc*TR]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc^3*(-6 + Nc + Nc^2)*TR]/
       (Sqrt[2]*(8 - 2*Nc^2)), ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/
       (2*Sqrt[2]), TR/(Sqrt[2]*(2 + Nc)*Sqrt[Nc*TR]), 0, 0, 
      Sqrt[Nc*(36 - 13*Nc^2 + Nc^4)*TR]/(Sqrt[2]*Nc*(-4 + Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 
      -(Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2*Nc + Nc^2))), 0, 0, 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(Sqrt[2]*(-2 + Nc)*Nc), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
        (4 - 5*Nc^2 + Nc^4)^(3/2)), 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      Sqrt[Nc*(-6 + Nc + Nc^2)*TR]/(Sqrt[2]*(-4 + Nc^2)), 0, 0, 
      Sqrt[Nc*(-6 - Nc + Nc^2)*TR]/(Sqrt[2]*(-4 + Nc^2)), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc^3*(-6 - Nc + Nc^2)*TR]/(2*Sqrt[2]*(-4 + Nc^2)), 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(2 + Nc)]/(4 - 2*Nc), 
      Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(2*(-4 + Nc^2)), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-1 + Nc)*Nc*TR)/(-2 + Nc)]/2, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR]/2, 
      -Sqrt[(Nc*TR)/(-4 + Nc^2)]/2, 0, -(Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2]), 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(Nc*(-9 + Nc^2)*TR)/(-4 + Nc^2)]/2, 0, 0, 
      Sqrt[(Nc*TR)/(-4 + Nc^2)]/Sqrt[2], 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[(Nc*(1 + Nc)*TR)/(2 + Nc)]/2, 0, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -Sqrt[Nc*TR]/2, 0, 0, -Sqrt[Nc*TR]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 
      (Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/(2*Sqrt[2]), 
      Sqrt[Nc^3*(-6 + Nc + Nc^2)*TR]/(Sqrt[2]*(8 - 2*Nc^2)), 0, 
      -(Sqrt[(Nc*(3 + Nc)*TR)/(-2 + Nc)]/(4 + 2*Nc)), 
      Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/(8 - 2*Nc^2), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 0, 
      Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -((Nc*TR)/(Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*TR])), 
      -((Sqrt[2]*Sqrt[Nc*(-4 + Nc^2)*(-1 + Nc^2)^3*TR])/
        (4 - 5*Nc^2 + Nc^4)^(3/2)), 0, Sqrt[Nc*TR]/(-4 + Nc^2), 
      Sqrt[Nc*(-9 + Nc^2)*TR]/(-4 + Nc^2), 0, 0, 0, 0}}
 
gluonAttachedToLeg4C = {{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {Sqrt[2]*Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, -(((3 + Nc)*Sqrt[(Nc*TR)/(3 + 4*Nc + Nc^2)])/Sqrt[2]), 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, ((-3 + Nc)*Sqrt[(Nc*TR)/(3 - 4*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
        (Sqrt[2]*(1 + Nc))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(-1 + Nc)), 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc))), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(-1 + Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, -(Sqrt[(Nc*(3 + Nc)*TR)/(1 + Nc)]/Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      Sqrt[(-3 + Nc)*(-1 + Nc)*Nc*TR]/(Sqrt[2]*(-1 + Nc)), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(1 + Nc)*(3 + Nc)*TR]/(Sqrt[2]*(1 + Nc))), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(-1 + Nc)]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((Sqrt[2]*TR)/Sqrt[Nc*TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(1 + Nc)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, Sqrt[2]*Sqrt[TR/Nc], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR], 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[TR/Nc]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[(-1 + Nc)*TR]}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]}, {0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(6 - 5*Nc + Nc^2)*TR]/
       (Sqrt[2]*(-2 + Nc)), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2], 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(-1 + Nc)*TR], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/Sqrt[2], 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc]/Sqrt[2], 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[2]*Sqrt[TR/Nc], 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2], 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)]/Sqrt[2], 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-3 + Nc)*Nc*TR)/(-2 + Nc)]/Sqrt[2], 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc*(3 + Nc)*TR)/(2 + Nc)]/Sqrt[2], 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[((-2 - Nc + Nc^2)*TR)/Nc]/
       Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, Sqrt[((-2 - Nc + Nc^2)*TR)/Nc]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[(1 + Nc)*TR], 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2]*TR)/Sqrt[Nc*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/
       (Sqrt[2]*(-1 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*Nc*TR)/Sqrt[Nc*(-1 + Nc^2)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/
        (Sqrt[2]*(1 + Nc))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR]/Sqrt[2], 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*TR]/Sqrt[2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(6 + 5*Nc + Nc^2)*TR]/(Sqrt[2]*(2 + Nc)), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[((-2 + Nc + Nc^2)*TR)/Nc], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2], 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2], 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)]), 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}}
 
gluonAttachedToLeg5C = {{0, 0, 0, (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/
       (1 - Nc^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, (Sqrt[2]*Sqrt[Nc*(-1 + Nc^2)*TR])/(1 - Nc^2), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(Sqrt[2]*Sqrt[Nc*TR]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {-(Sqrt[2]*Sqrt[Nc*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      -(Sqrt[Nc*TR]/Sqrt[2]), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (Sqrt[2]*TR)/Sqrt[Nc*TR], 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
      (Sqrt[2]*TR)/Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*(1 + Nc))/
       Sqrt[(Nc^2*(3 + Nc))/TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -(Sqrt[2]*Sqrt[TR/Nc]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (-2*(-1 + Nc))/Sqrt[((-3 + Nc)*Nc^2)/TR]}, 
     {0, 0, 0, Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc)), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      Sqrt[Nc*(3 + 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(1 + Nc)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nc*Sqrt[TR/(1 + Nc)])/2, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -Sqrt[(1 + Nc)*TR], 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[TR/(1 + Nc)])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc)), 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 
      Sqrt[Nc*(3 - 4*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc)), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(Nc*Sqrt[TR/(-1 + Nc)])/2}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[(-1 + Nc)*TR], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -(Nc*Sqrt[TR/(-1 + Nc)])/2}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*(1 + Nc)*(5 + Nc))/(3*Sqrt[((1 + Nc)*(3 + Nc)*(5 + Nc))/TR]), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (-2*Sqrt[(-3 + Nc)*(-1 + Nc)*(1 + Nc)*TR])/(3*Nc), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*Sqrt[(-1 + Nc)*(1 + Nc)*(3 + Nc)*TR])/(3*Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*Sqrt[(-15 + 23*Nc - 9*Nc^2 + Nc^3)*TR])/(9 - 3*Nc)}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-2 + Nc)*TR)/(2*Sqrt[(-1 + Nc)*TR]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[((-4 + Nc)*Nc*TR)/(4 - 4*Nc - Nc^2 + Nc^3)])/2, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-2 + Nc)^2*(2 + Nc))/(Sqrt[2]*Sqrt[((-3 + Nc)*Nc^2*(-4 + Nc^2))/
           TR]))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((2 + Nc)*TR)/(2*Sqrt[Nc*TR]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, -((-2 + Nc)*Sqrt[(3 + Nc)*TR])/
       (2*Sqrt[(-3 + Nc)*Nc]), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[((-1 + Nc)*TR)/((-2 + Nc)*Nc)]), 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2/3]*Sqrt[Nc*(1 + Nc)*(3 + Nc)*(-2 + Nc + Nc^2)*TR])/
        (Nc*(2 + Nc))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(3 - 4*Nc + Nc^2)*(16 - 4*Nc - 4*Nc^2 + Nc^3)*TR]/
       (3*(-3 + Nc)*(-1 + Nc))}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -(Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*TR]/
        (Sqrt[3]*(-3 + Nc)*(-1 + Nc))), 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -((-2 + Nc)*TR)/
       (2*Sqrt[(-1 + Nc)*TR]), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 
      -(Nc*Sqrt[((-4 + Nc)*Nc*TR)/(4 - 4*Nc - Nc^2 + Nc^3)])/2, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[(-3 + Nc)*Nc*(4 - 4*Nc - Nc^2 + Nc^3)*TR]/(2*(2 - 3*Nc + Nc^2)), 
      -Sqrt[Nc*(12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4)*TR]/(2*(-2 + Nc + Nc^2)), 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -((2 + Nc)*TR)/(2*Sqrt[Nc*TR]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR]/2, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[Nc*TR]/2, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-2 + Nc)*TR)/(2*Sqrt[Nc*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -((-2 + Nc)*Sqrt[(3 + Nc)*TR])/(2*Sqrt[(-3 + Nc)*Nc]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR]/2, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[Nc*TR]/2, Sqrt[(Nc*TR)/(-9 + Nc^2)], 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((2 + Nc)*Sqrt[(-3 + Nc)*TR])/
       (2*Sqrt[Nc*(3 + Nc)]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[Nc*(-12 - 16*Nc - Nc^2 + 4*Nc^3 + Nc^4)*TR]/
        (4 + 6*Nc + 2*Nc^2)), -(Sqrt[Nc*(12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4)*
          TR]/(4 + 2*Nc - 2*Nc^2)), 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, -((2 + Nc)*TR)/(2*Sqrt[(1 + Nc)*TR]), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/(2 + 2*Nc), 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, Sqrt[Nc*(4 + 5*Nc + Nc^2)*TR]/(Sqrt[2]*(1 + Nc)), 
      Sqrt[(Nc*(4 + Nc)*(-9 + Nc^2)*TR)/(1 + Nc)]/(3*Sqrt[2]*(3 + Nc)), 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (Sqrt[3]*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*Sqrt[((-1 + Nc)*TR)/((-2 + Nc)*Nc)]), 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -2*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*(1 + Nc)*Sqrt[TR/(Nc*(2 + 3*Nc + Nc^2))]), 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2/3]*Sqrt[Nc*(1 + Nc)*(3 + Nc)*(-2 + Nc + Nc^2)*TR])/
        (Nc*(2 + Nc))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, (-2*Sqrt[(Nc*(-1 + Nc^2)*TR)/(-4 + Nc^2)])/3, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2/3]*(-1 + Nc)^2*Nc*(1 + Nc)*TR)/
        Sqrt[((-2 + Nc)*(-1 + Nc)^3*Nc^3*(1 + Nc)*TR)/(-3 + Nc)]), 0, 0, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      (2*Sqrt[Nc*TR])/3, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -(Sqrt[(-4 + Nc)*Nc*(-6 + 11*Nc - 6*Nc^2 + Nc^3)*
          TR]/(Sqrt[3]*(-3 + Nc)*(-1 + Nc))), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, Sqrt[Nc*(4 - 5*Nc + Nc^2)*TR]/(Sqrt[2]*(1 - Nc)), 
      Sqrt[((-4 + Nc)*Nc*(-9 + Nc^2)*TR)/(-1 + Nc)]/(3*Sqrt[2]*(-3 + Nc)), 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((-2 + Nc)*TR)/(2*Sqrt[Nc*TR]), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      ((2 + Nc)*Sqrt[(-3 + Nc)*TR])/(2*Sqrt[Nc*(3 + Nc)]), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(((-2 + Nc)*(2 + Nc)^2)/
        (Sqrt[2]*Sqrt[(Nc^2*(3 + Nc)*(-4 + Nc^2))/TR])), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -((2 + Nc)*TR)/(2*Sqrt[(1 + Nc)*TR]), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(Nc^3*(4 + 5*Nc + Nc^2)*TR)/(-4 + Nc^2)]/(2 + 2*Nc), 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[Nc*(4 + Nc)*(6 + 11*Nc + 6*Nc^2 + Nc^3)*TR]/
       (Sqrt[3]*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[(3 + 4*Nc + Nc^2)*(-16 - 4*Nc + 4*Nc^2 + Nc^3)*TR]/
       (3*(1 + Nc)*(3 + Nc)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(Sqrt[2]*(1 + Nc)*Sqrt[TR/(Nc*(2 + 3*Nc + Nc^2))]), 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((Sqrt[2/3]*(-1 + Nc)^2*Nc*(1 + Nc)*TR)/
        Sqrt[((-2 + Nc)*(-1 + Nc)^3*Nc^3*(1 + Nc)*TR)/(-3 + Nc)]), 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -Sqrt[((-2 + Nc + Nc^2)*TR)/Nc], 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[((-2 + Nc)*(1 + Nc)*TR)/Nc], 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((-3 + Nc)*Sqrt[(Nc*TR)/(6 - 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -Sqrt[Nc*TR], 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, Sqrt[Nc*TR], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -(((3 + Nc)*Sqrt[(Nc*TR)/(6 + 5*Nc + Nc^2)])/Sqrt[2]), 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Sqrt[2]*Sqrt[(Nc*TR)/(-4 + Nc^2)], 0, 0, 0, 0, 0, 0, 0, 0}}


(* ::Text:: *)
(*(Private note: Created using WignerCoefficients_v3.nb, 080215)*)


==> anc/6gAmp.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the kinematic factors for tree level six-gluon amplitudes*)


(* ::Subsection:: *)
(*We define matrices C and N*)


CSixGluon = {{1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
      0}, {1, 2, 1, -1, -2, -1, 2, 4, -2, -4, 0, 0, -1, 1, -1, -2, 1, 2, -4, 
      -2, 0, 0, 2, 4}, {0, 1, 0, -1, 1/2, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
      1, -1/2, 1/2, -1/2, -1, -1, -1, -1, -1/2}, {0, 1, 0, -1/2, 1/2, 0, 0, 
      0, 0, 0, 0, 0, 0, -1/2, 0, 1, 0, 1/2, -1/2, -1/2, -1, -1, -1/2, -1/2}, 
     {1, 1/2, 1/2, 1/4, 1/4, 0, 0, 0, 0, 0, 0, 0, -1/2, -1/4, -1, -1/2, 0, 
      -1/4, -1/4, -1/4, -1/2, 1/2, 1/4, 1/4}, {0, 1, 0, Nc^(-1), 1/2, 
      1/2 + Nc^(-1), 0, 0, 0, 0, 0, 0, 0, Nc^(-1), 0, 1, 1/2 + Nc^(-1), 1/2, 
      -1/2, Nc^(-1), -1, -1, Nc^(-1), -1/2}, {0, 1, 0, -Nc^(-1), 1/2, 
      1/2 - Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -Nc^(-1), 0, 1, 1/2 - Nc^(-1), 1/2, 
      -1/2, -Nc^(-1), -1, -1, -Nc^(-1), -1/2}, {0, 1, 0, -2, 0, -1, 0, 0, 0, 
      0, 0, 0, 0, -2, 0, 1, -1, 0, -1, -2, -2, -2, -2, -1}, 
     {1, 1, 1, 0, 0, -4/(-4 + Nc^2), 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
      -4/(-4 + Nc^2), 0, -1, -1, -2, -2, -1, -1}, {1, 1, 1, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, -1, -1, 0, 0, -1, -1, -2, 2, 1, 1}, 
     {0, 1, 0, 2/Nc, 0, (4 + 3*Nc)/(2*Nc + Nc^2), 0, 0, 0, 0, 0, 0, 0, 2/Nc, 
      0, 1, (4 + 3*Nc)/(2*Nc + Nc^2), 0, -1, 2/Nc, -2, -2, 2/Nc, -1}, 
     {0, 1, 0, -2/Nc, 0, (4 - 3*Nc)/((-2 + Nc)*Nc), 0, 0, 0, 0, 0, 0, 0, 
      -2/Nc, 0, 1, (4 - 3*Nc)/((-2 + Nc)*Nc), 0, -1, -2/Nc, -2, -2, -2/Nc, 
      -1}, {1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 
      1, 1}, {1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 0, 1, 1, 
      0, 0, -1, -1}, {1, 1, 1, 0, 0, 0, 2, 2, 2, 2, 0, 0, 1, 0, 1, 1, 0, 0, 
      -1, -1, 0, 0, -1, -1}, {1, 1, 1, 0, 0, 0, 2, 2, -2, -2, 0, 0, -1, 0, 
      -1, -1, 0, 0, -1, -1, 0, 0, 1, 1}, {1, 1/2, 2, 1, 0, 1/2, 2, 1, 2, 1, 
      2, 2, 2, 1, 1, 1/2, 1/2, 0, 1/2, 1, 1, 1, 1, 1/2}, 
     {1, 1, 1, 0, 0, 0, 2, 2, 2, 2, 4, 4, 1, 0, 1, 1, 0, 0, 1, 1, 2, 2, 1, 
      1}, {1, 1, 1, 0, 0, -12/Nc^2, 2, 2, -2, -2, 4, -4, -1, 0, -1, -1, 
      12/Nc^2, 0, 1, 1, 2, -2, -1, -1}, {1, -Nc/2, -2/Nc, -((2 + Nc)/Nc), 0, 
      -(2 + Nc)/(2*Nc), 2, -Nc, 2, -Nc, -2*Nc, -2*Nc, -2/Nc, -((2 + Nc)/Nc), 
      1, -Nc/2, -(2 + Nc)/(2*Nc), 0, -Nc/2, 1, -Nc, -Nc, 1, -Nc/2}, 
     {1, Nc/2, 2/Nc, -1 + 2/Nc, 0, -1/2 + Nc^(-1), 2, Nc, 2, Nc, 2*Nc, 2*Nc, 
      2/Nc, -1 + 2/Nc, 1, Nc/2, -1/2 + Nc^(-1), 0, Nc/2, 1, Nc, Nc, 1, Nc/2}, 
     {0, 1, 0, Nc, (2 + Nc)/2, Nc/2, 0, 0, 0, 0, 0, 0, 0, Nc, 0, 1, Nc/2, 
      (2 + Nc)/2, Nc/2, Nc, Nc, Nc, Nc, Nc/2}, {0, 1, 0, Nc/2, (2 + Nc)/2, 
      (Nc + Nc^2)/(4 + 2*Nc), 0, 0, 0, 0, 0, 0, 0, Nc/2, 0, 1, 
      (Nc + Nc^2)/(4 + 2*Nc), (2 + Nc)/2, Nc/2, Nc/2, Nc, Nc, Nc/2, Nc/2}, 
     {1, -Nc/2, -Nc/2, -(Nc*(2 + Nc))/4, -(Nc*(2 + Nc))/4, 
      (-2 - 3*Nc - Nc^2)/4, 0, 0, 0, 0, 0, 0, Nc/2, (Nc*(2 + Nc))/4, -1, 
      Nc/2, (2 + 3*Nc + Nc^2)/4, (Nc*(2 + Nc))/4, -Nc^2/4, -Nc^2/4, -Nc^2/2, 
      Nc^2/2, Nc^2/4, Nc^2/4}, {1, (Nc*(3 + Nc))/(2*(1 + Nc)^2), 1, 
      (2 + Nc + Nc^2)/(2*(1 + Nc)^2), (Nc*(6 + 5*Nc + Nc^2))/(4*(1 + Nc)^2), 
      (2 - 3*Nc - 3*Nc^2)/(4*(1 + Nc)^2*(2 + Nc)), 0, 0, 0, 0, 0, 0, 1, 
      (2 + Nc + Nc^2)/(2*(1 + Nc)^2), 1, (Nc*(3 + Nc))/(2*(1 + Nc)^2), 
      (2 - 3*Nc - 3*Nc^2)/(4*(1 + Nc)^2*(2 + Nc)), (Nc*(6 + 5*Nc + Nc^2))/
       (4*(1 + Nc)^2), (Nc^2*(3 + Nc))/(4*(1 + Nc)^2), 
      -(Nc*(3 + Nc))/(2*(1 + Nc)^2), (Nc^2*(3 + Nc))/(2*(1 + Nc)^2), 
      (Nc^2*(3 + Nc))/(2*(1 + Nc)^2), -(Nc*(3 + Nc))/(2*(1 + Nc)^2), 
      (Nc^2*(3 + Nc))/(4*(1 + Nc)^2)}, {0, 1, 0, 1, (2 + Nc)/2, 1 - 1/(2*Nc), 
      0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 - 1/(2*Nc), (2 + Nc)/2, Nc/2, 1, Nc, 
      Nc, 1, Nc/2}, {0, 1, 0, -Nc, 1 - Nc/2, -Nc/2, 0, 0, 0, 0, 0, 0, 0, -Nc, 
      0, 1, -Nc/2, 1 - Nc/2, -Nc/2, -Nc, -Nc, -Nc, -Nc, -Nc/2}, 
     {0, 1, 0, -Nc/2, 1 - Nc/2, -((-1 + Nc)*Nc)/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 
      0, 0, -Nc/2, 0, 1, -((-1 + Nc)*Nc)/(2*(-2 + Nc)), 1 - Nc/2, -Nc/2, 
      -Nc/2, -Nc, -Nc, -Nc/2, -Nc/2}, {1, Nc/2, Nc/2, -((-2 + Nc)*Nc)/4, 
      -((-2 + Nc)*Nc)/4, (-2 + 3*Nc - Nc^2)/4, 0, 0, 0, 0, 0, 0, -Nc/2, 
      ((-2 + Nc)*Nc)/4, -1, -Nc/2, (2 - 3*Nc + Nc^2)/4, ((-2 + Nc)*Nc)/4, 
      -Nc^2/4, -Nc^2/4, -Nc^2/2, Nc^2/2, Nc^2/4, Nc^2/4}, 
     {0, 1, 0, 1, 1 - Nc/2, 1 + 1/(2*Nc), 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
      1 + 1/(2*Nc), 1 - Nc/2, -Nc/2, 1, -Nc, -Nc, 1, -Nc/2}, 
     {1, ((-3 + Nc)*Nc)/(2*(-1 + Nc)^2), 1, (2 - Nc + Nc^2)/(2*(-1 + Nc)^2), 
      -(Nc*(6 - 5*Nc + Nc^2))/(4*(-1 + Nc)^2), (-2 - 3*Nc + 3*Nc^2)/
       (4*(-2 + Nc)*(-1 + Nc)^2), 0, 0, 0, 0, 0, 0, 1, 
      (2 - Nc + Nc^2)/(2*(-1 + Nc)^2), 1, ((-3 + Nc)*Nc)/(2*(-1 + Nc)^2), 
      (-2 - 3*Nc + 3*Nc^2)/(4*(-2 + Nc)*(-1 + Nc)^2), 
      -(Nc*(6 - 5*Nc + Nc^2))/(4*(-1 + Nc)^2), -((-3 + Nc)*Nc^2)/
       (4*(-1 + Nc)^2), -((-3 + Nc)*Nc)/(2*(-1 + Nc)^2), 
      -((-3 + Nc)*Nc^2)/(2*(-1 + Nc)^2), -((-3 + Nc)*Nc^2)/(2*(-1 + Nc)^2), 
      -((-3 + Nc)*Nc)/(2*(-1 + Nc)^2), -((-3 + Nc)*Nc^2)/(4*(-1 + Nc)^2)}, 
     {1, 0, 1, 1, 0, (2 + Nc)^(-1), 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
      (2 + Nc)^(-1), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, -2/Nc, 1, (2 + Nc)/Nc, 
      (-2*(2 + Nc))/Nc^2, -((2 + Nc)/Nc^2), 2, -4/Nc, -2, 4/Nc, 0, 0, -1, 
      -((2 + Nc)/Nc), -1, 2/Nc, (2 + Nc)/Nc^2, (2*(2 + Nc))/Nc^2, -4/Nc^2, 
      2/Nc, 0, 0, -2/Nc, 4/Nc^2}, {1, 1, -2/Nc, 0, (2 + Nc)/Nc, 
      1/2 + Nc^(-1), 2, 2, 2, 2, 0, 0, -2/Nc, 0, 1, 1, 1/2 + Nc^(-1), 
      (2 + Nc)/Nc, 2/Nc, 2/Nc, 0, 0, 2/Nc, 2/Nc}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 1, 1, 0, Nc/(4 + 2*Nc), 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
      Nc/(4 + 2*Nc), 0, 0, 0, 0, 0, 0, 0}, {1, 1, -Nc/2, 0, 0, (-2 - Nc)/4, 
      0, 0, 0, 0, 0, 0, Nc/2, 0, -1, -1, (2 + Nc)/4, 0, 1, -Nc/2, 0, 0, Nc/2, 
      -1}, {1, 2 + 2/Nc, 1, -((2 + Nc)/Nc), 0, 1/2 + Nc^(-1), 0, 0, 0, 0, 0, 
      0, 1, -((2 + Nc)/Nc), 1, 2 + 2/Nc, 1/2 + Nc^(-1), 0, 2 + 2/Nc, 
      2 + 2/Nc, 0, 0, 2 + 2/Nc, 2 + 2/Nc}, {1, 0, 1, 1, 0, (2 - Nc)^(-1), 0, 
      0, 0, 0, 0, 0, 1, 1, 1, 0, (2 - Nc)^(-1), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
      0}, {1, 2/Nc, 1, (-2 + Nc)/Nc, (2*(-2 + Nc))/Nc^2, (-2 + Nc)/Nc^2, 2, 
      4/Nc, -2, -4/Nc, 0, 0, -1, -1 + 2/Nc, -1, -2/Nc, (2 - Nc)/Nc^2, 
      (4 - 2*Nc)/Nc^2, -4/Nc^2, -2/Nc, 0, 0, 2/Nc, 4/Nc^2}, 
     {1, 1, 2/Nc, 0, (-2 + Nc)/Nc, 1/2 - Nc^(-1), 2, 2, 2, 2, 0, 0, 2/Nc, 0, 
      1, 1, 1/2 - Nc^(-1), (-2 + Nc)/Nc, -2/Nc, -2/Nc, 0, 0, -2/Nc, -2/Nc}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
      0}, {1, 0, 1, 1, 0, Nc/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 
      Nc/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 0}, {1, 1, Nc/2, 0, 0, (-2 + Nc)/4, 
      0, 0, 0, 0, 0, 0, -Nc/2, 0, -1, -1, (2 - Nc)/4, 0, 1, Nc/2, 0, 0, 
      -Nc/2, -1}, {1, 2 - 2/Nc, 1, -1 + 2/Nc, 0, 1/2 - Nc^(-1), 0, 0, 0, 0, 
      0, 0, 1, -1 + 2/Nc, 1, 2 - 2/Nc, 1/2 - Nc^(-1), 0, 2 - 2/Nc, 2 - 2/Nc, 
      0, 0, 2 - 2/Nc, 2 - 2/Nc}, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 
      1, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 1, 0, 1/4, 0, 0, 0, 0, 0, 0, 
      1, 1, 1, 0, 1/4, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 1, 1, 0, 1/4, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1/4, 0, 0, 0, 0, 0, 
      0, 0}, {1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
      0, 0, 0}, {1, (2*(-1 + Nc))/(-2 + Nc), 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 
      0, 0, -1, (-2*(-1 + Nc))/(-2 + Nc), 1/2, 0, (2*(-1 + Nc))/(-2 + Nc), 0, 
      0, 0, 0, (-2*(-1 + Nc))/(-2 + Nc)}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, ((-3 + Nc)*Nc)/(-2 + Nc)^2, 1, (4 - Nc)/(-2 + Nc)^2, 
      ((-3 + Nc)*Nc)/(-2 + Nc)^2, (2 + 2*Nc - Nc^2)/(2*(-2 + Nc)^2), 0, 0, 0, 
      0, 0, 0, 1, (4 - Nc)/(-2 + Nc)^2, 1, ((-3 + Nc)*Nc)/(-2 + Nc)^2, 
      (2 + 2*Nc - Nc^2)/(2*(-2 + Nc)^2), ((-3 + Nc)*Nc)/(-2 + Nc)^2, 0, 
      -(((-3 + Nc)*Nc)/(-2 + Nc)^2), 0, 0, -(((-3 + Nc)*Nc)/(-2 + Nc)^2), 0}, 
     {1, (2*Nc)/(2 + Nc), 0, 0, (2*Nc)/(2 + Nc), (-2 + 3*Nc)/(2*(2 + Nc)), 0, 
      0, 0, 0, 0, 0, 0, 0, -1, (-2*Nc)/(2 + Nc), (2 - 3*Nc)/(4 + 2*Nc), 
      (-2*Nc)/(2 + Nc), 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, 1, 1, 1 + Nc^(-1), 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1 + Nc^(-1), 
      1, 0, 1, 0, 0, 1, 0}, {1, 0, Nc/2, Nc/2, 0, (-2 + Nc)/4, 0, 0, 0, 0, 0, 
      0, -Nc/2, -Nc/2, -1, 0, (2 - Nc)/4, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 1, 0, -Nc/2, 1, -Nc/4, 0, 0, 0, 0, 0, 0, 0, -Nc/2, 0, 1, -Nc/4, 1, 
      0, -Nc/2, 0, 0, -Nc/2, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, -1/2, 0, 0, 0, 0, 0, 
      0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 1, Nc/(2 - Nc), (-2*(-1 + Nc))/(-2 + Nc), 
      (2 - 3*Nc)/(2*(-2 + Nc)), 0, 0, 0, 0, 0, 0, 1, Nc/(2 - Nc), 0, 0, 
      (2 - 3*Nc)/(2*(-2 + Nc)), (-2*(-1 + Nc))/(-2 + Nc), 
      (-2*(-1 + Nc))/(-2 + Nc), (-2*(-1 + Nc))/(-2 + Nc), 0, 0, 
      (-2*(-1 + Nc))/(-2 + Nc), (-2*(-1 + Nc))/(-2 + Nc)}, 
     {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 1, -(2 + Nc^2)/(2*(-2 + Nc + Nc^2)), 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, (2 + Nc^2)/(2*(-2 + Nc + Nc^2)), -1, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 1, (1 + Nc)/(2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -((1 + Nc)/(2 + Nc)), -1, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 1, 2/Nc, 1/2 + Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 
      -(2 + Nc)/(2*Nc), -2/Nc, 2/Nc, 1, 0, 0, -1, -2/Nc}, 
     {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 1, (2 - Nc)/(2 + Nc), 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 
      (2 - Nc)/(2 + Nc), 0, 0, 1/2, 0, 0, (2*Nc)/(2 + Nc), 0, 0, 
      (2*Nc)/(2 + Nc), 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, (2 + Nc)/(2 - Nc), 0, 1/2, 0, 0, 
      0, 0, 0, 0, 1, (2 + Nc)/(2 - Nc), 0, 0, 1/2, 0, 0, (2*Nc)/(-2 + Nc), 0, 
      0, (2*Nc)/(-2 + Nc), 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 
      0, 0, 0, 1/2, 0, 0, 1, 0, 0, 1, 0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, (2 + Nc^2)/(4 + 2*Nc - 2*Nc^2), 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, -((2 + Nc^2)/(4 + 2*Nc - 2*Nc^2)), -1, 1, 0, 0, 
      0, 0, -1}, {0, 0, 0, 0, 1, (-1 + Nc)/(-2 + Nc), 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, (1 - Nc)/(-2 + Nc), -1, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 1, -(Nc/(2 + Nc)), (-2*(1 + Nc))/(2 + Nc), 
      -((2 + 3*Nc)/(4 + 2*Nc)), 0, 0, 0, 0, 0, 0, 1, -(Nc/(2 + Nc)), 0, 0, 
      -((2 + 3*Nc)/(4 + 2*Nc)), (-2*(1 + Nc))/(2 + Nc), 
      (-2*(1 + Nc))/(2 + Nc), (-2*(1 + Nc))/(2 + Nc), 0, 0, 
      (-2*(1 + Nc))/(2 + Nc), (-2*(1 + Nc))/(2 + Nc)}, 
     {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 1, -2/Nc, 1/2 - Nc^(-1), 0, 0, 0, 0, 0, 0, 0, -1, 0, 
      0, -1/2 + Nc^(-1), 2/Nc, -2/Nc, 1, 0, 0, -1, 2/Nc}, 
     {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 
      0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, -3/Nc^2, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 3/Nc^2, -1, 1, 0, 0, 0, 0, -1}, {0, 0, 0, 0, 1, 3/Nc^2, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -3/Nc^2, -1, 1, 0, 0, 0, 0, -1}, 
     {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 
      0, 0, 0, 0}, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, -1, 
      1, 1, 0, 0, -1, -1}, {0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
      1, 1, 1, 1, 0, 0, 1, 1}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 
      0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 
      1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0}, {0, 0, 1, 1, 0, 1/2, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1/2, 0, 0, 
      0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
      0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 1, 1, (-1 + Nc)/Nc, 0, 0, 0, 0, 0, 0, 
      0, 1, 0, 1, (-1 + Nc)/Nc, 1, 0, 1, 0, 0, 1, 0}, 
     {1, (2*Nc)/(-2 + Nc), 0, 0, (2*Nc)/(-2 + Nc), (2 + 3*Nc)/(2*(-2 + Nc)), 
      0, 0, 0, 0, 0, 0, 0, 0, -1, (-2*Nc)/(-2 + Nc), (2 + 3*Nc)/(4 - 2*Nc), 
      (-2*Nc)/(-2 + Nc), 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 
      0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, (Nc*(3 + Nc))/(2 + Nc)^2, 1, (4 + Nc)/(2 + Nc)^2, 
      (Nc*(3 + Nc))/(2 + Nc)^2, -(-2 + 2*Nc + Nc^2)/(2*(2 + Nc)^2), 0, 0, 0, 
      0, 0, 0, 1, (4 + Nc)/(2 + Nc)^2, 1, (Nc*(3 + Nc))/(2 + Nc)^2, 
      -(-2 + 2*Nc + Nc^2)/(2*(2 + Nc)^2), (Nc*(3 + Nc))/(2 + Nc)^2, 0, 
      -((Nc*(3 + Nc))/(2 + Nc)^2), 0, 0, -((Nc*(3 + Nc))/(2 + Nc)^2), 0}, 
     {1, 0, -Nc/2, -Nc/2, 0, (-2 - Nc)/4, 0, 0, 0, 0, 0, 0, Nc/2, Nc/2, -1, 
      0, (2 + Nc)/4, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, Nc/2, 1, Nc/4, 0, 0, 0, 
      0, 0, 0, 0, Nc/2, 0, 1, Nc/4, 1, 0, Nc/2, 0, 0, Nc/2, 0}, 
     {1, (2*(1 + Nc))/(2 + Nc), 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 
      (-2*(1 + Nc))/(2 + Nc), 1/2, 0, (2*(1 + Nc))/(2 + Nc), 0, 0, 0, 0, 
      (-2*(1 + Nc))/(2 + Nc)}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, 
      -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}, {1, 0, 1, 1, 0, -1/2, 0, 0, 
      0, 0, 0, 0, 1, 1, 1, 0, -1/2, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 
      0, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 0, 
      0, 0, 0, 0, 0}, {0, 1, 0, 0, (-2 + Nc)/Nc, 1/2 - Nc^(-1), 0, 2, 0, -2, 
      0, 0, 0, 0, 0, -1, -1/2 + Nc^(-1), -1 + 2/Nc, -2/Nc, 0, 0, 0, 0, 2/Nc}, 
     {1, 0, 2/Nc, 2/Nc, 0, -1/2 + Nc^(-1), 2, 0, 2, 0, 0, 0, 2/Nc, 2/Nc, 1, 
      0, -1/2 + Nc^(-1), 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0}, 
     {1, 0, -2/Nc, -2/Nc, 0, -(2 + Nc)/(2*Nc), 2, 0, 2, 0, 0, 0, -2/Nc, 
      -2/Nc, 1, 0, -(2 + Nc)/(2*Nc), 0, 0, 0, 0, 0, 0, 0}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
      0}, {1, 0, 1, 1, 0, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
      0, 0}, {0, 1, 0, 0, (2 + Nc)/Nc, 1/2 + Nc^(-1), 0, 2, 0, -2, 0, 0, 0, 
      0, 0, -1, -(2 + Nc)/(2*Nc), -((2 + Nc)/Nc), 2/Nc, 0, 0, 0, 0, -2/Nc}, 
     {0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 
      0}, {0, 1, 0, 0, 0, 0, 0, 2, 0, -2, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 
      0, 0, 1}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1/2, 0, 
      0, 0, 0, 0, 0, 0}, {0, 1, 0, -2/Nc, 1, 1/2 - 2/Nc, 0, 0, 0, 0, 0, 0, 0, 
      -2/Nc, 0, 1, 1/2 - 2/Nc, 1, 0, -2/Nc, 0, 0, -2/Nc, 0}, 
     {1, 1, 0, 0, 1, 1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1/2, -1, 0, 0, 0, 
      0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0}, {0, 1, 0, 2/Nc, 1, 1/2 + 2/Nc, 0, 0, 0, 0, 0, 0, 0, 2/Nc, 
      0, 1, 1/2 + 2/Nc, 1, 0, 2/Nc, 0, 0, 2/Nc, 0}, 
     {1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 
      0}, {0, 1, 0, -1, 1, -1/2, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, -1/2, 1, 0, 
      -1, 0, 0, -1, 0}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 
      1/2, 0, 0, 0, 0, 0, 0, 0}, {0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, -1, 0, 0, 1, 0, 0, 0, 0, -1}, {1, 0, 0, 0, 0, -1/2, 0, 0, 0, 0, 0, 
      0, 0, 0, -1, 0, 1/2, 0, 0, 0, 0, 0, 0, 0}};
NSixGluon = {Nc^2, Nc^2, (4*Nc^2)/Sqrt[-1 + Nc^2], 2*Nc^2, 4*Nc^2, 
     (-6*Nc^2)/Sqrt[3 + 4*Nc + Nc^2] - (2*Nc^3)/Sqrt[3 + 4*Nc + Nc^2], 
     (-6*Nc^2)/Sqrt[3 - 4*Nc + Nc^2] + (2*Nc^3)/Sqrt[3 - 4*Nc + Nc^2], Nc^2, 
     (-2*Nc^2*Sqrt[-1 + Nc^2])/(-4 + Nc^2) + (Nc^4*Sqrt[-1 + Nc^2])/
       (2*(-4 + Nc^2)), (Nc^2*Sqrt[-1 + Nc^2])/2, 
     -((Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/(2 + Nc)) - 
      (Nc^3*Sqrt[-3 + 2*Nc + Nc^2])/(2*(2 + Nc)), 
     -((Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/(-2 + Nc)) + 
      (Nc^3*Sqrt[-3 - 2*Nc + Nc^2])/(2*(-2 + Nc)), (Nc^2*Sqrt[-1 + Nc^2])/2, 
     (Nc^2*Sqrt[-1 + Nc^2])/2, (Nc^2*Sqrt[-1 + Nc^2])/2, 
     (Nc^2*Sqrt[-1 + Nc^2])/2, 2*Nc^2, (Nc^2*Sqrt[-1 + Nc^2])/2, 
     (Nc^2*Sqrt[-1 + Nc^2])/2, Nc*Sqrt[-3 + 2*Nc + Nc^2], 
     Nc*Sqrt[-3 - 2*Nc + Nc^2], (6*Nc)/Sqrt[3 + 4*Nc + Nc^2] + 
      (2*Nc^2)/Sqrt[3 + 4*Nc + Nc^2], (2*Nc*Sqrt[-3 + 2*Nc + Nc^2])/
       (2 + Nc) + (Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/(2 + Nc), 
     -2*Sqrt[-3 + 2*Nc + Nc^2], -2*Sqrt[-1 + Nc]*Sqrt[1 + Nc] - 
      2*Sqrt[-1 + Nc]*Nc*Sqrt[1 + Nc], Nc*Sqrt[-9 + Nc^2], 
     (-6*Nc)/Sqrt[3 - 4*Nc + Nc^2] + (2*Nc^2)/Sqrt[3 - 4*Nc + Nc^2], 
     (-2*Nc*Sqrt[-3 - 2*Nc + Nc^2])/(-2 + Nc) + (Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/
       (-2 + Nc), 2*Sqrt[-3 - 2*Nc + Nc^2], -(Nc*Sqrt[-9 + Nc^2]), 
     -2*Sqrt[-1 + Nc]*Sqrt[1 + Nc] + 2*Sqrt[-1 + Nc]*Nc*Sqrt[1 + Nc], 
     -((Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/(2 + Nc)) - 
      (Nc^3*Sqrt[-3 + 2*Nc + Nc^2])/(2*(2 + Nc)), 
     -(Nc^2*Sqrt[-12 - 7*Nc + 11*Nc^2 + 7*Nc^3 + Nc^4])/(2*Sqrt[2]*(2 + Nc)), 
     -(Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/2, -(Sqrt[Nc^3*(-3 - Nc + 3*Nc^2 + Nc^3)]/
       Sqrt[2]), -(Nc^2*Sqrt[-12 - 7*Nc + 11*Nc^2 + 7*Nc^3 + Nc^4])/
      (2*Sqrt[2]*(2 + Nc)), -((Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/(2 + Nc)) - 
      (Nc^3*Sqrt[-3 + 2*Nc + Nc^2])/(2*(2 + Nc)), 
     Sqrt[2]*Sqrt[Nc*(-3 - Nc + 3*Nc^2 + Nc^3)], 
     -(Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/2, 
     -((Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/(-2 + Nc)) + 
      (Nc^3*Sqrt[-3 - 2*Nc + Nc^2])/(2*(-2 + Nc)), 
     (Nc^2*Sqrt[-12 + 7*Nc + 11*Nc^2 - 7*Nc^3 + Nc^4])/(2*Sqrt[2]*(-2 + Nc)), 
     (Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/2, Sqrt[Nc^3*(3 - Nc - 3*Nc^2 + Nc^3)]/
      Sqrt[2], (Nc^2*Sqrt[-12 + 7*Nc + 11*Nc^2 - 7*Nc^3 + Nc^4])/
      (2*Sqrt[2]*(-2 + Nc)), -((Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/(-2 + Nc)) + 
      (Nc^3*Sqrt[-3 - 2*Nc + Nc^2])/(2*(-2 + Nc)), 
     Sqrt[2]*Sqrt[Nc*(3 - Nc - 3*Nc^2 + Nc^3)], (Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/
      2, (2*Nc*Sqrt[-5 + 4*Nc + Nc^2])/3 + (2*Nc^2*Sqrt[-5 + 4*Nc + Nc^2])/3, 
     (2*Sqrt[-9 + Nc^2])/3 - (2*Nc^2*Sqrt[-9 + Nc^2])/3, 
     -9/(2*Sqrt[-9 + Nc^2]) + (5*Nc^2)/Sqrt[-9 + Nc^2] - 
      Nc^4/(2*Sqrt[-9 + Nc^2]), -9/(2*Sqrt[-9 + Nc^2]) + 
      (5*Nc^2)/Sqrt[-9 + Nc^2] - Nc^4/(2*Sqrt[-9 + Nc^2]), 
     (2*Sqrt[-9 + Nc^2])/3 - (2*Nc^2*Sqrt[-9 + Nc^2])/3, 
     (-2*Nc*Sqrt[-5 - 4*Nc + Nc^2])/3 + (2*Nc^2*Sqrt[-5 - 4*Nc + Nc^2])/3, 
     -Sqrt[Nc*(-6 - 7*Nc + Nc^3)] + (Nc*Sqrt[Nc*(-6 - 7*Nc + Nc^3)])/2, 
     (Nc^2*Sqrt[(12 + 5*Nc - 6*Nc^2 + Nc^3)/(-2 + Nc)])/2, 
     -(Sqrt[2]*Sqrt[-2 + Nc]*Sqrt[-2 - Nc + 2*Nc^2 + Nc^3]) + 
      (Sqrt[-2 + Nc]*Nc*Sqrt[-2 - Nc + 2*Nc^2 + Nc^3])/Sqrt[2], 
     Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4] + 
      (Nc*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4])/2, 
     -Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4] + 
      (Nc*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/2, 
     (Nc*Sqrt[9 - 10*Nc^2 + Nc^4])/Sqrt[2], 
     Sqrt[2]*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4], 
     -((Sqrt[2]*Nc*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/(-2 + Nc)), 
     (6*Sqrt[2])/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] - 
      (7*Sqrt[2]*Nc^2)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^3)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc^4)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4], 
     (3*Sqrt[6])/Sqrt[-9 + Nc^2] - (10*Sqrt[2/3]*Nc^2)/Sqrt[-9 + Nc^2] + 
      (Sqrt[2/3]*Nc^4)/Sqrt[-9 + Nc^2], 
     (Nc*Sqrt[16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4])/3, 
     (Nc*Sqrt[16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4])/Sqrt[3], 
     -Sqrt[Nc*(-6 - 7*Nc + Nc^3)] + (Nc*Sqrt[Nc*(-6 - 7*Nc + Nc^3)])/2, 
     (Nc^2*Sqrt[(12 + 5*Nc - 6*Nc^2 + Nc^3)/(-2 + Nc)])/2, 
     Sqrt[2]*Sqrt[-3 - 2*Nc + Nc^2] - (Nc*Sqrt[-3 - 2*Nc + Nc^2])/Sqrt[2] - 
      (Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/Sqrt[2], Sqrt[2]*Sqrt[-3 - 2*Nc + Nc^2] - 
      (Nc*Sqrt[-3 - 2*Nc + Nc^2])/Sqrt[2] - (Nc^2*Sqrt[-3 - 2*Nc + Nc^2])/
       Sqrt[2], -((Nc*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4])/Sqrt[2]), 
     -((Nc^2*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/(Sqrt[2]*(-2 + Nc))), 
     Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4] + 
      (Nc*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4])/2, 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/(2*Sqrt[2]), 
     -Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6]/(2*Sqrt[2]), 
     Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4] - 
      (Nc*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4])/2, 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/2, -(Nc^2*Sqrt[-1 + Nc^2]), 
     -Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4] + 
      (Nc*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/2, 
     -Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6]/(2*Sqrt[2]), 
     (3*Sqrt[4 - 5*Nc^2 + Nc^4])/(2*Sqrt[2]), 
     Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4] + 
      (Nc*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/2, 
     -Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6]/2, 0, 
     -(Sqrt[2]*Sqrt[-3 + 2*Nc + Nc^2]) - (Nc*Sqrt[-3 + 2*Nc + Nc^2])/
       Sqrt[2] + (Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/Sqrt[2], 
     -(Sqrt[2]*Sqrt[-3 + 2*Nc + Nc^2]) - (Nc*Sqrt[-3 + 2*Nc + Nc^2])/
       Sqrt[2] + (Nc^2*Sqrt[-3 + 2*Nc + Nc^2])/Sqrt[2], 
     -Sqrt[Nc*(6 - 7*Nc + Nc^3)] - (Nc*Sqrt[Nc*(6 - 7*Nc + Nc^3)])/2, 
     (Nc^2*Sqrt[(-12 + 5*Nc + 6*Nc^2 + Nc^3)/(2 + Nc)])/2, 
     (Nc*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4])/Sqrt[2], 
     -((Nc^2*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/(Sqrt[2]*(2 + Nc))), 
     (Nc*Sqrt[16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4])/2, 
     (Nc*Sqrt[16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4])/Sqrt[3], 
     (6*Sqrt[2])/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] - 
      (7*Sqrt[2]*Nc^2)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^3)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc^4)/Sqrt[12 + 8*Nc - 7*Nc^2 - 2*Nc^3 + Nc^4], 
     -((Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2]), (Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2], 0, 
     (-6*Sqrt[2])/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] + 
      (7*Sqrt[2]*Nc^2)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^3)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^4)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4], 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/Sqrt[2], (Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2], 
     (Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2], Sqrt[2]*Nc^2*
      Sqrt[(-1 + Nc^2)/(-4 + Nc^2)], (3*Sqrt[6])/Sqrt[-9 + Nc^2] - 
      (10*Sqrt[2/3]*Nc^2)/Sqrt[-9 + Nc^2] + (Sqrt[2/3]*Nc^4)/Sqrt[-9 + Nc^2], 
     -9/(Sqrt[2]*Sqrt[-9 + Nc^2]) + (5*Sqrt[2]*Nc^2)/Sqrt[-9 + Nc^2] - 
      Nc^4/(Sqrt[2]*Sqrt[-9 + Nc^2]), 9/(Sqrt[2]*Sqrt[-9 + Nc^2]) - 
      (5*Sqrt[2]*Nc^2)/Sqrt[-9 + Nc^2] + Nc^4/(Sqrt[2]*Sqrt[-9 + Nc^2]), 
     (-3*Sqrt[6])/Sqrt[-9 + Nc^2] + (10*Sqrt[2/3]*Nc^2)/Sqrt[-9 + Nc^2] - 
      (Sqrt[2/3]*Nc^4)/Sqrt[-9 + Nc^2], 0, 
     (Nc*Sqrt[16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4])/Sqrt[3], 
     (Nc*Sqrt[16 + 12*Nc - 8*Nc^2 - 3*Nc^3 + Nc^4])/2, 0, 
     -((Nc*Sqrt[9 - 10*Nc^2 + Nc^4])/Sqrt[2]), 
     Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4] - 
      (Nc*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4])/2, 
     Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4] + 
      (Nc*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/2, 
     -(Sqrt[2]*Sqrt[2 + Nc]*Sqrt[2 - Nc - 2*Nc^2 + Nc^3]) - 
      (Nc*Sqrt[2 + Nc]*Sqrt[2 - Nc - 2*Nc^2 + Nc^3])/Sqrt[2], 
     Sqrt[2]*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4], 
     (Sqrt[2]*Nc*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/(2 + Nc), 
     -Sqrt[Nc*(6 - 7*Nc + Nc^3)] - (Nc*Sqrt[Nc*(6 - 7*Nc + Nc^3)])/2, 
     (Nc^2*Sqrt[(-12 + 5*Nc + 6*Nc^2 + Nc^3)/(2 + Nc)])/2, 
     (Nc*Sqrt[16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4])/Sqrt[3], 
     (Nc*Sqrt[16 - 12*Nc - 8*Nc^2 + 3*Nc^3 + Nc^4])/3, 
     (-6*Sqrt[2])/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] + 
      (Sqrt[2]*Nc)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] + 
      (7*Sqrt[2]*Nc^2)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^3)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4] - 
      (Sqrt[2]*Nc^4)/Sqrt[12 - 8*Nc - 7*Nc^2 + 2*Nc^3 + Nc^4], 
     (-3*Sqrt[6])/Sqrt[-9 + Nc^2] + (10*Sqrt[2/3]*Nc^2)/Sqrt[-9 + Nc^2] - 
      (Sqrt[2/3]*Nc^4)/Sqrt[-9 + Nc^2], 
     (Nc*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4])/Sqrt[2], 
     (Nc*Sqrt[6 + Nc - 7*Nc^2 - Nc^3 + Nc^4])/Sqrt[2], 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/2, -Sqrt[-36 + 49*Nc^2 - 14*Nc^4 + Nc^6]/2, 
     -((Nc*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4])/Sqrt[2]), 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/Sqrt[2], -((Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2]), 
     -((Nc*Sqrt[6 - Nc - 7*Nc^2 + Nc^3 + Nc^4])/Sqrt[2]), 
     (-3*Sqrt[4 - 5*Nc^2 + Nc^4])/Sqrt[2], -((Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2]), 
     -((Nc^2*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/(Sqrt[2]*(-2 + Nc))), 
     -((Nc^2*Sqrt[-6 + 5*Nc + 5*Nc^2 - 5*Nc^3 + Nc^4])/(Sqrt[2]*(-2 + Nc))), 
     -(Nc^2*Sqrt[-1 + Nc^2]), 0, 
     -((Nc^2*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/(Sqrt[2]*(2 + Nc))), 
     -((Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2]), Sqrt[2]*Nc^2*
      Sqrt[(-1 + Nc^2)/(-4 + Nc^2)], 
     -((Nc^2*Sqrt[-6 - 5*Nc + 5*Nc^2 + 5*Nc^3 + Nc^4])/(Sqrt[2]*(2 + Nc))), 
     -((Nc^2*Sqrt[-1 + Nc^2])/Sqrt[2]), Sqrt[2]*Nc^2*
      Sqrt[(-1 + Nc^2)/(-4 + Nc^2)]};


(* ::Subsection:: *)
(*Six gluon amplitude basis*)


K[{G1_,G2_,G3_,G4_,G5_,G6_}] := {A[{G1, G2, G3, G4, G5, G6}], A[{G1, G2, G3, G5, G4, G6}], A[{G1, G2, G4, G3, G5, G6}], 
     A[{G1, G2, G4, G5, G3, G6}], A[{G1, G2, G5, G3, G4, G6}], A[{G1, G2, G5, G4, G3, G6}], 
     A[{G1, G3, G2, G4, G5, G6}], A[{G1, G3, G2, G5, G4, G6}], A[{G1, G3, G4, G2, G5, G6}], 
     A[{G1, G3, G4, G5, G2, G6}], A[{G1, G3, G5, G2, G4, G6}], A[{G1, G3, G5, G4, G2, G6}], 
     A[{G1, G4, G2, G3, G5, G6}], A[{G1, G4, G2, G5, G3, G6}], A[{G1, G4, G3, G2, G5, G6}], 
     A[{G1, G4, G3, G5, G2, G6}], A[{G1, G4, G5, G2, G3, G6}], A[{G1, G4, G5, G3, G2, G6}], 
     A[{G1, G5, G2, G3, G4, G6}], A[{G1, G5, G2, G4, G3, G6}], A[{G1, G5, G3, G2, G4, G6}], 
     A[{G1, G5, G3, G4, G2, G6}], A[{G1, G5, G4, G2, G3, G6}], A[{G1, G5, G4, G3, G2, G6}]};



(* ::Subsection:: *)
(*Six gluon kinematic factor in multiplet basis*)


Multi6Pt[{G1_,G2_,G3_,G4_,G5_,G6_}]:=Table[Sum[Table[NSixGluon[[i]] CSixGluon[[i]], {i, 1, 140}][[j, k]] K[{G1,G2,G3,G4,G5,G6}][[k]], {k, 1, 24}], {j, 1, 140}];


(* ::Text:: *)
(*Here A[{G1, G2, G3, G4, G5, G6}] is the color-ordered amplitude with permutation G1, G2, G3, G4, G5, G6.  The result is expressed by six such color ordered amplitudes in the KK basis with G1 and G6 fixed as the first and the last elements.*)
(*(Private note: Created 150222  by YD,  manually writing the results in function form. Checked by YD.)*)


==> anc/CMCNMBq0g4.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the charge conjugation invariant vectors for 4 gluons*)
(**)


(* ::Subsection:: *)
(*The vectors are named and ordered as:*)


CMCNMBq0g4 = {Vector1,Vector8s,Vector8a,Vector27,Vector20,Vector0};
Basis4g=CMCNMBq0g4;


(* ::Text:: *)
(*Here Vector20=(Vector10+Vector10bar)/Sqrt[2]*)


(* ::Subsection:: *)
(*The explicit forms of the vectors are:*)


Subscript[Vector1, {G1_,G3_,G2_,G4_}]:=(Superscript[\[CapitalDelta], {G1, G3}]*
      Superscript[\[CapitalDelta], {G2, G4}])/(-1 + Nc^2);

Subscript[Vector8s, {G1_,G3_,G2_,G4_}]:= Module[{i1},(Nc*Superscript[d, {G1, G3, i1}]*
      Superscript[d, {i1, G2, G4}])/(2*(-4 + Nc^2)*TR)/Sqrt[Nc^2-1]];

Subscript[Vector8a, {G1_,G3_,G2_,G4_}]:= Module[{i1},(Superscript[f, {G1, G3, i1}]*
      Superscript[f, {i1, G2, G4}])/(2*Nc*TR)]/Sqrt[Nc^2-1];

Subscript[Vector27, {G1_,G3_,G2_,G4_}]:=Module[{i1},((Nc*Superscript[d, {G1, G3, i1}]*Superscript[d, 
          {i1, G2, G4}])/(4*(2 + Nc)) - 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G3, G2}])/2 - (Superscript[f, {G1, G3, i1}]*
         Superscript[f, {i1, G2, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G4}]*Superscript[\[CapitalDelta], 
        {G3, G2}])/4 + (Superscript[\[CapitalDelta], {G1, G2}]*
       Superscript[\[CapitalDelta], {G3, G4}])/4 + 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(2*(1 + Nc))]/((1/2)Nc Sqrt[-3+2 Nc+Nc^2]);

Subscript[Vector10, {G1_,G3_,G2_,G4_}]:=Module[{i1},-(Superscript[f, {G1, G3,i1}]*Superscript[f, 
         {i1, G2, G4}])/(4*Nc*TR) - 
     (Superscript[o, {G1, G2, G3, G4}] - Superscript[o, {G3, G2, G1, G4}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G3, G2}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G2}]*
        Superscript[\[CapitalDelta], {G3, G4}])/(4*TR^2)]/((1/2)Sqrt[4-5 Nc^2+Nc^4]);

Subscript[Vector10bar, {G1_,G3_,G2_,G4_}]:=Module[{i1},-(Superscript[f, {G1, G3,i1}]*
        Superscript[f, {i1, G2, G4}])/(4*Nc*TR) - 
     (Superscript[o, {G1, G4, G3, G2}] - Superscript[o, {G3, G4, G1, G2}] + 
       TR^2*Superscript[\[CapitalDelta], {G1, G4}]*
        Superscript[\[CapitalDelta], {G3, G2}] - 
       TR^2*Superscript[\[CapitalDelta], {G1, G2}]*
        Superscript[\[CapitalDelta], {G3, G4}])/(4*TR^2)]/((1/2)Sqrt[4-5 Nc^2+Nc^4]);

Subscript[Vector20, {G1_,G3_,G2_,G4_}]:=(Subscript[Vector10, {G1,G3,G2,G4}]+Subscript[Vector10bar, {G1,G3,G2,G4}])/Sqrt[2];

Subscript[Vector0, {G1_,G3_,G2_,G4_}]:= Module[{i1},(-(Nc*Superscript[d, {G1, G3, i1}]*Superscript[d, 
           {i1, G2, G4}])/(4*(-2 + Nc)) + 
       (Superscript[f, {G1, G4, i1}]*Superscript[f, 
          {i1, G3, G2}])/2 + (Superscript[f, {G1, G3, i1}]*
         Superscript[f, {i1, G2, G4}])/4)/(2*TR) + 
     (Superscript[\[CapitalDelta], {G1, G2}]*Superscript[\[CapitalDelta], 
        {G3, G4}])/4 + (Superscript[\[CapitalDelta], {G1, G4}]*
       Superscript[\[CapitalDelta], {G2, G3}])/4 - 
     (Superscript[\[CapitalDelta], {G1, G3}]*Superscript[\[CapitalDelta], 
        {G2, G4}])/(2*(-1 + Nc))]/((1/2)Nc Sqrt[-3-2Nc+Nc^2]);


(* ::Text:: *)
(*(Private note: Originally created in Check2gProjectorsFromPaperv2.nb, then modified by replacing N with Nc, normalizing projectors as vectors, renaming G2 <-> G3. Checked in CheckMultipletBasisRecursionPaper.nb 140811. 200115 compared with basis constructed from projectors that was used for checking recursion results, and they agree.)*)


==> anc/CMCNMBq0g5.m <==
(* ::Package:: *)

(* ::Title:: *)
(*This file contains the charge conjugation invariant vectors for 5 gluons*)


(* ::Subsection:: *)
(*The vectors are named and ordered as:*)


CMCNMBq0g5 = {Vector8a11, Vector188a, 
     Vector8s8s8a, Vector8s8a8s, 
     Vector8a8s8s, Vector8a8a8a, 
     Vector2788a, Vector1088sand10bar88s, 
     Vector1088aand10bar88a, Vector088a, 
     Vector8a2727, Vector2727a27, 
     Vector102727and10bar2727, 
     Vector8s1010and8s10bar10bar, 
     Vector8a1010and8a10bar10bar, 
     Vector271010and2710bar10bar, 
     Vector1010f10and10bar10barf10bar, 
     Vector1010fd10and10bar10barfd10bar, 
     Vector01010and010bar10bar, Vector8a00, 
     Vector1000and10bar00, Vector00a0};
Basis5g=CMCNMBq0g5;


(* ::Subsection:: *)
(*The explicit forms of the vectors are:*)


Subscript[Vector8a11, {G1_, G2_, G3_, G4_, G5_}] := 
    (Nc*Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2)) - 
     (Nc*Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))
 
Subscript[Vector188a, {G1_, G2_, G3_, G4_, G5_}] := 
    -((Nc*Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], 
         {G1, G2}])/(Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))) + 
     (Nc*Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(-1 + Nc^2)*(Nc*TR)^(3/2))
 
Subscript[Vector8s8s8a, {G1_, G2_, G3_, G4_, G5_}] := 
    -Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     (Sqrt[2]*Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     (Sqrt[2]*Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], 
        {G1, G2}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8s8a8s, {G1_, G2_, G3_, G4_, G5_}] := 
    Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8a8s8s, {G1_, G2_, G3_, G4_, G5_}] := 
    Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) - 
     (Sqrt[2]*Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc]) + 
     (Sqrt[2]*Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], 
        {G4, G5}])/(Nc*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR^3)/Nc])
 
Subscript[Vector8a8a8a, {G1_, G2_, G3_, G4_, G5_}] := 
    -Superscript[o, {G1, G2, G3, G4, G5}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + Superscript[o, {G1, G2, G3, G5, G4}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - Superscript[o, {G1, G2, G5, G4, G3}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - Superscript[o, {G1, G3, G5, G4, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) - 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*TR*
       Sqrt[Nc^3*(-1 + Nc^2)*TR^3]) + Superscript[o, {G1, G5, G4, G3, G2}]/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-1 + Nc^2)*TR^3])
 
Subscript[Vector2788a, {G1_, G2_, G3_, G4_, G5_}] := 
    (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR])
 
Subscript[Vector1088sand10bar88s, {G1_, G2_, G3_, G4_, G5_}] := 
    Superscript[o, {G1, G3, G2, G4, G5}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector1088aand10bar88a, {G1_, G2_, G3_, G4_, G5_}] := 
    Superscript[o, {G1, G2, G3, G4, G5}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector088a, {G1_, G2_, G3_, G4_, G5_}] := 
    (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR])
 
Subscript[Vector8a2727, {G1_, G2_, G3_, G4_, G5_}] := 
    -(Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(-6 + Nc + 4*Nc^2 + Nc^3)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 + 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 + 2*Nc + Nc^2)*TR])
 
Subscript[Vector2727a27, {G1_, G2_, G3_, G4_, G5_}] := 
    -Superscript[o, {G1, G2, G3, G4, G5}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*(2 + Nc)*TR^2*
       Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(-3 - Nc + 3*Nc^2 + Nc^3)*TR])
 
Subscript[Vector102727and10bar2727, {G1_, G2_, G3_, G4_, G5_}] := 
    -(Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
         {G1, G2, G3, G4, G5}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G5, G4}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR])
 
Subscript[Vector8s1010and8s10bar10bar, {G1_, G2_, G3_, G4_, 
      G5_}] := -Superscript[o, {G1, G2, G4, G3, G5}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/
      (2*TR^2*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) - 
     (Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc]) + 
     (Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Nc*TR*Sqrt[((-4 + Nc^2)^2*(-1 + Nc^2)*TR)/Nc])
 
Subscript[Vector8a1010and8a10bar10bar, {G1_, G2_, G3_, G4_, 
      G5_}] := Superscript[o, {G1, G2, G3, G4, G5}]/
      (2*Nc*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector271010and2710bar10bar, {G1_, G2_, G3_, G4_, 
      G5_}] := (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G4, G5}])/(4*Nc^2*(1 + Nc)*
       (6 - 7*Nc + Nc^3)*TR^3) - (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(4*Nc^2*(1 + Nc)*
       (6 - 7*Nc + Nc^3)*TR^3) - Superscript[o, {G1, G2, G4, G3, G5}]/
      (2*(2 + Nc)*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*(2 + Nc)*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(4*Nc^2*(1 + Nc)*(6 - 7*Nc + Nc^3)*TR^3) - 
     (Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      (Nc*(2 + Nc)*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 - Nc - 7*Nc^2 + Nc^3 + Nc^4)*TR])
 
Subscript[Vector1010f10and10bar10barf10bar, 
     {G1_, G2_, G3_, G4_, G5_}] := Superscript[o, {G1, G2, G3, G4, G5}]/
      (2*Sqrt[2]*Nc*TR^2*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G2, G4, G5, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G5, G4, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G3, G2}]/(2*Sqrt[2]*Nc*TR^2*
       Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc*(4 - 5*Nc^2 + Nc^4)*TR])
 
Subscript[Vector1010fd10and10bar10barfd10bar, 
     {G1_, G2_, G3_, G4_, G5_}] := 
    (-3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G4, G5}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) + 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G3, G5, G4}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) + 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G4, G5, G3}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) - 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G2, G5, G4, G3}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) - Superscript[o, {G1, G3, G4, G2, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G4, G5, G2}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) + Superscript[o, {G1, G3, G5, G2, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G3, G5, G4, G2}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) - Superscript[o, {G1, G4, G2, G3, G5}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G2, G5, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G4, G5, G3, G2}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) + Superscript[o, {G1, G5, G2, G3, G4}]/
      (2*Sqrt[2]*TR^2*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (3*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]*
       Superscript[o, {G1, G5, G4, G3, G2}])/(2*Sqrt[2]*(-3 + Nc)*Nc*(3 + Nc)*
       (4 - 5*Nc^2 + Nc^4)*TR^3) - (Superscript[o, {G2, G4, G5}]*
       Superscript[\[CapitalDelta], {G1, G3}])/(Sqrt[2]*Nc*TR*
       Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (2*Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (Sqrt[2]*Nc*TR*Sqrt[((-36 + 49*Nc^2 - 14*Nc^4 + Nc^6)*TR)/Nc])
 
Subscript[Vector01010and010bar10bar, {G1_, G2_, G3_, G4_, G5_}] := 
    (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G4, G5}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G5, G4}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     (Superscript[o, {G3, G4, G5}]*Superscript[\[CapitalDelta], {G1, G2}])/
      ((-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G3, G5, G4}]*Superscript[\[CapitalDelta], {G1, G2}])/
      ((-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G5}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G4}]*Superscript[\[CapitalDelta], {G1, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G5}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G4}]*Superscript[\[CapitalDelta], {G2, G3}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR])
 
Subscript[Vector8a00, {G1_, G2_, G3_, G4_, G5_}] := 
    -(Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G4, G5}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G3, G5, G4}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G4, G5, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) - 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G2, G5, G4, G3}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G4, G5, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G3, G5, G4, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G4, G5, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Sqrt[2]*TR^2*
       Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]*Superscript[o, {G1, G5, G4, G3, G2}])/
      (2*Sqrt[2]*Nc^3*(6 + Nc - 4*Nc^2 + Nc^3)*TR^3) + 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Sqrt[2]*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      (Sqrt[2]*(2 - 3*Nc + Nc^2)*TR*Sqrt[Nc^3*(-3 - 2*Nc + Nc^2)*TR])
 
Subscript[Vector1000and10bar00, {G1_, G2_, G3_, G4_, G5_}] := 
    -(Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
         {G1, G2, G3, G4, G5}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G3, G5, G4}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G4, G3, G5}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G4, G5, G3}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G2, G5, G3, G4}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G2, G5, G4, G3}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G2, G4, G5}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G2, G5, G4}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G4, G5, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G3, G5, G4, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G3, G5, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G4, G5, G2, G3}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G4, G5, G3, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G3, G4, G2}]/(2*Nc*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     Superscript[o, {G1, G5, G4, G2, G3}]/(2*(-2 + Nc)*TR^2*
       Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]*Superscript[o, 
        {G1, G5, G4, G3, G2}])/(4*(-1 + Nc)*Nc^2*(-6 - 7*Nc + Nc^3)*TR^3) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G5}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G5, G2}]*Superscript[\[CapitalDelta], {G3, G4}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G2, G4}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G4, G2}]*Superscript[\[CapitalDelta], {G3, G5}])/
      (2*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) + 
     (Superscript[o, {G1, G2, G3}]*Superscript[\[CapitalDelta], {G4, G5}])/
      ((-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR]) - 
     (Superscript[o, {G1, G3, G2}]*Superscript[\[CapitalDelta], {G4, G5}])/
      ((-2 + Nc)*Nc*TR*Sqrt[Nc*(6 + Nc - 7*Nc^2 - Nc^3 + Nc^4)*TR])
 
Subscript[Vector00a0, {G1_, G2_, G3_, G4_, G5_}] := 
    -Superscript[o, {G1, G2, G3, G4, G5}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G2, G3, G5, G4}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G4, G5, G3}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G2, G5, G4, G3}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G4, G5, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G3, G5, G4, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G4, G2, G3, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G2, G5, G3}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G3, G2, G5}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G4, G5, G3, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     Superscript[o, {G1, G5, G2, G3, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G2, G4, G3}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G3, G2, G4}]/
      (4*TR^2*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     Superscript[o, {G1, G5, G4, G3, G2}]/(4*(-2 + Nc)*TR^2*
       Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G5}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G5, G3}]*Superscript[\[CapitalDelta], {G1, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G2, G3, G4}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G2, G4, G3}]*Superscript[\[CapitalDelta], {G1, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G5}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G5, G3}]*Superscript[\[CapitalDelta], {G2, G4}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) + 
     (Superscript[o, {G1, G3, G4}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR]) - 
     (Superscript[o, {G1, G4, G3}]*Superscript[\[CapitalDelta], {G2, G5}])/
      (4*TR*Sqrt[Nc^2*(3 - Nc - 3*Nc^2 + Nc^3)*TR])


(* ::Text:: *)
(*(Private note: Created 060215 using CheckingSignsByConjugation.nb and manually removing non-wanted definitions, the notebook also contains checks for consistency with old basis (up to an overall sign) and that it behaves correctly under conjugation (gets a minus sign).)*)

